Searches for Gravitational Waves from Known Pulsars at Two Harmonics in the Second and Third LIGO-Virgo Observing Runs

We present a targeted search for continuous gravitational waves (GWs) from 236 pulsars using data from the third observing run of LIGO and Virgo (O3) combined with data from the second observing run (O2). Searches were for emission from the $l=m=2$ mass quadrupole mode with a frequency at only twice the pulsar rotation frequency (single harmonic) and the $l=2, m=1,2$ modes with a frequency of both once and twice the rotation frequency (dual harmonic). No evidence of GWs was found so we present 95\% credible upper limits on the strain amplitudes $h_0$ for the single harmonic search along with limits on the pulsars' mass quadrupole moments $Q_{22}$ and ellipticities $\varepsilon$. Of the pulsars studied, 23 have strain amplitudes that are lower than the limits calculated from their electromagnetically measured spin-down rates. These pulsars include the millisecond pulsars J0437\textminus4715 and J0711\textminus6830 which have spin-down ratios of 0.87 and 0.57 respectively. For nine pulsars, their spin-down limits have been surpassed for the first time. For the Crab and Vela pulsars our limits are factors of $\sim 100$ and $\sim 20$ more constraining than their spin-down limits, respectively. For the dual harmonic searches, new limits are placed on the strain amplitudes $C_{21}$ and $C_{22}$. For 23 pulsars we also present limits on the emission amplitude assuming dipole radiation as predicted by Brans-Dicke theory.

==> anc/resultstable.txt <==
Title: Title: Searches for Gravitational Waves from Known Pulsars at Two Harmonics 
       in the Second and Third Ligo-Virgo Observing Runs 
Authors: Abbott R., Abe H., Acernese F., Ackley K., Adhikari N., Adhikari R.X.,
    Adkins V.K., Adya V.B., Affeldt C., Agarwal D., Agathos M., Agatsuma K.,
    Aggarwal N., Aguiar O.D., Aiello L., Ain A., Ajith P., Akutsu T.,
    Albanesi S., Alfaidi R.A., Allocca A., Altin P.A., Amato A., Anand C.,
    Anand S., Ananyeva A., Anderson S.B., Anderson W.G., Ando M., Andrade T.,
    Andres N., Andres-Carcasona M., Andric T., Angelova S.V., Ansoldi S.,
    Antelis J.M., Antier S., Apostolatos T., Appavuravther E.Z., Appert S.,
    Apple S.K., Arai K., Araya A., Araya M.C., Areeda J.S., Arene M.,
    Aritomi N., Arnaud N., Arogeti M., Aronson S.M., Arun K.G., Asada H.,
    Asali Y., Ashton G., Aso Y., Assiduo M., Assis de Souza Melo S., 
    Aston S.M., Astone P., Aubin F., AultONeal K., Austin C., Babak S., 
    Badaracco F., Bader M.K.M., Badger C., Bae S., Bae Y., Baer A.M., 
    Bagnasco S., Bai Y., Bailes M., Baird J., Bajpai R., Baka T., Ball M., 
    Ballardin G., Ballmer S.W., Balsamo A., Baltus G., Banagiri S., 
    Banerjee B., Bankar D., Barayoga J.C., Barbieri C., Barish B.C., 
    Barker D., Barneo P., Barone F., Barr B., Barsotti L., Barsuglia M., 
    Barta D., Bartlett J., Barton M.A., Bartos I., Basak S., Bassiri R., 
    Basti A., Bawaj M., Bayley J.C., Bazzan M., Becher B.R., Becsy B., 
    Bedakihale V.M., Beirnaert F., Bejger M., Belahcene I., Benedetto V., 
    Beniwal D., Benjamin M.G., Bennett T.F., Bentley J.D., BenYaala M., 
    Bera S., Berbel M., Bergamin F., Berger B.K., Bernuzzi S., Bersanetti D., 
    Bertolini A., Betzwieser J., Beveridge D., Bhandare R., Bhandari A.V., 
    Bhardwaj U., Bhatt R., Bhattacharjee D., Bhaumik S., Bianchi A., 
    Bilenko I.A., Billingsley G., Bini S., Birney R., Birnholtz O., Biscans S., 
    Bischi M., Biscoveanu S., Bisht A., Biswas B., Bitossi M., Bizouard M.-A., 
    Blackburn J.K., Blair C.D., Blair D.G., Blair R.M., Bobba F.,
    Bode N., Boer M., Bogaert G., Boldrini M., Bolingbroke G.N., Bonavena L.D.,
    Bondu F., Bonilla E., Bonnand R., Booker P., Boom B.A., Bork R., Boschi V.,
    Bose N., Bose S., Bossilkov V., Boudart V., Bouffanais Y., Bozzi A., 
    Bradaschia C., Brady P.R., Bramley A., Branch A., Branchesi M., Brau J.E.,
    Breschi M., Briant T., Briggs J.H., Brillet A., Brinkmann M., Brockill P.,
    Brooks A.F., Brooks J., Brown D.D., Brunett S., Bruno G., Bruntz R.,
    Bryant J., Bucci F., Bulik T., Bulten H.J., Buonanno A., Burtnyk K.,
    Buscicchio R., Buskulic D., Buy C., Byer R.L., Davies G.S.C., Cabras G.,
    Cabrita R., Cadonati L., Caesar M., Cagnoli G., Cahillane C., 
    Calderon Bustillo J.., Callaghan J.D., Callister T.A., Calloni E., 
    Cameron J., Camp J.B., Canepa M., Canevarolo S., Cannavacciuolo M., 
    Cannon K.C., Cao H., Cao Z., Capocasa E., Capote E., Carapella G., 
    Carbognani F., Carlassara M., Carlin J.B., Carney M.F., Carpinelli M., 
    Carrillo G., Carullo G., Carver T.L., Diaz J.C., Casentini C., 
    Castaldi G., Caudill S., Cavaglia M., Cavalier F., Cavalieri R., Cella G.,
    Cerda-Duran P., Cesarini E., Chaibi W., Chalathadka Subrahmanya S., 
    Champion E., Chan C.-H., Chan C., Chan C.L., Chan K., Chan M., Chandra K., 
    Chang I.P., Chanial P., Chao S., Chapman-Bird C., Charlton P., Chase E.A., 
    Chassande-Mottin E., Chatterjee C., Chatterjee D., Chatterjee D., 
    Chaturvedi M., Chaty S., Chen C., Chen D., Chen H.Y., Chen J., Chen K., 
    Chen X., Chen Y.-B., Chen Y.-R., Chen Z., Cheng H., Cheong C.K., 
    Cheung H.Y., Chia H.Y., Chiadini F., Chiang C.-Y., Chiarini G., 
    Chierici R., Chincarini A., Chiofalo M.L., Chiummo A., Choudhary R.K., 
    Choudhary S., Christensen N., Chu Q., Chu Y.-K., Chua S.S.Y., Chung K.W.,
    Ciani G., Ciecielag P., Cieslar M., Cifaldi M., Ciobanu A.A., Ciolfi R.,
    Cipriano F., Clara F., Clark J.A., Clearwater P., Clesse S., Cleva F.,
    Coccia E., Codazzo E., Cohadon P.-F., Cohen D.E., Colleoni M., 
    Collette C.G., Colombo A., Colpi M., Compton C.M., Jr. M.C., Conti L., 
    Cooper S.J., Corban P., Corbitt T.R., Cordero-Carrion I., Corezzi S., 
    Corley K.R., Cornish N.J., Corre D., Corsi A., Cortese S., Costa C.A., 
    Cotesta R., Cottingham R., Coughlin M.W., Coulon J.-P., Countryman S.T., 
    Cousins B., Couvares P., Coward D.M., Cowart M.J., Coyne D.C., Coyne R., 
    Creighton J.D.E., Creighton T.D., Criswell A.W., Croquette M., 
    Crowder S.G., Cudell J.R., Cullen T.J., Cumming A., Cummings R., 
    Cunningham L., Cuoco E., Curylo M., Dabadie P., Canton T.D., 
    Dall'Osso S., Dalya G., Dana A., D'Angelo B., Danilishin S., D'Antonio S.,
    Danzmann K., Darsow-Fromm C., Dasgupta A., Datrier L.E.H., Datta S., 
    Datta S., Dattilo V., Dave I., Davier M., Davis D., Davis M.C., Daw E.J.,
    Dean R., DeBra D., Deenadayalan M., Degallaix J., Laurentis M.D., 
    Del'eglise S., De Favero V., De Lillo F., Lillo N.D., Dell'Aquila D., 
    Del Pozzo W.D., DeMarchi L.M., Matteis F.D., D'Emilio V., Demos N., Dent T., 
    Depasse A., Pietri R.D., De Rosa R., De Rossi C., DeSalvo R., Simone R.D., 
    Dhurandhar S., Diaz M.C., Didio N.A., Dietrich T., Di Fiore L., 
    Di Fronzo C., Di Giorgio C., Di Giovanni F., Di Giovanni M.,
    Di Girolamo T., Di Lieto A., Di Michele A., Ding B., Di Pace S., 
    Di Palma I., Di Renzo F., Divakarla A.K., Dmitriev A., Doctor Z., 
    Donahue L., D'Onofrio L., Donovan F., Dooley K.L., Doravari S., Drago M., 
    Driggers J.C., Drori Y., Ducoin J.-G.., Dupej P., Dupletsa U., Durante O., 
    D'Urso D., Duverne P.-A., Dwyer S.E., Eassa C., Easter P.J., Ebersold M., 
    Eckhardt T., Eddolls G., Edelman B., Edo T.B., Edy O., Effler A., 
    Eguchi S., Eichholz J., Eikenberry S.S., Eisenmann M., Eisenstein R.A., 
    Ejlli A., Engelby E., Enomoto Y., Errico L., Essick R.C., Estelle H., 
    Estevez D., Etienne Z., Etzel T., Evans M., Evans T.M., Evstafyeva T., 
    Ewing B.E., Fabrizi F., Faedi F., Fafone V., Fair H., Fairhurst S., 
    Fan P.C., Farah A.M., Farinon S., Farr B., Farr W.M., Fauchon-Jones E.J., 
    Favaro G., Favata M., Fays M., Fazio M., Feicht J., Fejer M.M., 
    Fenyvesi E., Ferguson D.L., Fernandez-Galiana A., Ferrante I., 
    Ferreira T.A., Fidecaro F., Figura P., Fiori A., Fiori I., Fishbach M., 
    Fisher R.P., Fittipaldi R., Fiumara V., Flaminio R., Floden E., 
    Fong H.K., Font J.A., Fornal B., Forsyth P.W.F., Franke A., Frasca S., 
    Frasconi F., Freed J.P., Frei Z., Freise A., Freitas O., Frey R., 
    Fritschel P., Frolov V.V., Fronz'e G.G., Fujii Y., Fujikawa Y., 
    Fujimoto Y., Fulda P., Fyffe M., Gabbard H.A., Gadre B.U., Gair J.R., 
    Gais J., Galaudage S., Gamba R., Ganapathy D., Ganguly A., Gao D., 
    Gaonkar S.G., Garaventa B., Garcia Nunez C., Garcia-Quiro C., 
    Garufi F., Gateley B., Gayathri V., Ge G.-G., Gemme G., Gennai A., 
    George J., Gerberding O., Gergely L., Gewecke P., Ghonge S., Ghosh A., 
    Ghosh A., Ghosh S., Ghosh S., Ghosh T., Giacomazzo B., Giacoppo L., 
    Giaime J.A., Giardina K.D., Gibson D.R., Gier C., Giesler M., Giri P., 
    Gissi F., Gkaitatzis S., Glanzer J., Gleckl A.E., Godwin P., Goetz E., 
    Goetz R., Gohlke N., Golomb J., Goncharov B., Gonzalez B., Gosselin M., 
    Gouaty R., Gould D.W., Goyal S., Grace B., Grado A., Graham V., 
    Granata M., Granata V., Grant A., Gras S., Grassia P., Gray C., 
    Gray R., Greco G., Green A.C., Green R., Gretarsson A.M., 
    Gretarsson E.M., Griffith D., Griffiths W.L., Griggs H.L., Grignani G., 
    Grimaldi A., Grimes E., Grimm S.J., Grote H., Grunewald S., Gruning P.,
    Gruson A.S., Guerra D., Guidi G.M., Guimaraes A.R., Guixe G., 
    Gulati H.K., Gunny A.M., Guo H.-K., Guo Y., Gupta A., Gupta A., 
    Gupta I.M., Gupta P., Gupta S.K., Gustafson R., Guzman F., Ha S., 
    Hadiputrawan I.P.W., Haegel L., Haino S., Halim O., Hall E.D., 
    Hamilton E.Z., Hammond G., Han W.-B.., Haney M., Hanks J., Hanna C., 
    Hannam M.D., Hannuksela O., Hansen H., Hansen T.J., Hanson J., 
    Harder T., Haris K., Harms J., Harry G.M., Harry I.W., Hartwig D., 
    Hasegawa K., Haskell B., Haster C.-J., Hathaway J.S., Hattori K., 
    Haughian K., Hayakawa H., Hayama K., Hayes F.J., Healy J., Heidmann A., 
    Heidt A., Heintze M.C., Heinze J., Heinzel J., Heitmann H., Hellman F., 
    Hello P., Helmling-Cornell A.F., Hemming G., Hendry M., Heng I.S., 
    Hennes E., Hennig J., Hennig M.H., Henshaw C., Hernandez A.G., 
    Hernandez Vivanco F., Heurs M., Hewitt A.L., Higginbotham S., Hild S., 
    Hill P., Himemoto Y., Hines A.S., Hirata N., Hirose C., Ho T.-C., 
    Ho W.C.G., Hochheim S., Hofman D., Hohmann J.N., Holcomb D.G., 
    Holland N.A., Hollows I.J., Holmes Z.J., Holt K., Holz D.E., Hong Q., 
    Hough J., Hourihane S., Howell E.J., Hoy C.G., Hoyland D., Hreibi A., 
    Hsieh B.-H., Hsieh H.-F., Hsiung C., Hsu Y., Huang H.-Y., Huang P., 
    Huang Y.-C., Huang Y.-J., Huang Y., Huang Y., Hubner M.T., Huddart A.D., 
    Hughey B., Hui D.C.Y., Hui V., Husa S., Huttner S.H., Huxford R., 
    Huynh-Dinh T., Ide S., Idzkowski B., Iess A., Inayoshi K., Inoue Y., 
    Iosif P., Isi M., Isleif K., Ito K., Itoh Y., Iyer B.R., 
    JaberianHamedan V., Jacqmin T., Jacquet P.-E., Jadhav S.J., Jadhav S.P., 
    Jain T., James A.L., Jan A.Z., Jani K., Janquart J., Janssens K., 
    Janthalur N.N., Jaranowski P., Jariwala D., Jaume R., Jenkins A.C., 
    Jenner K., Jeon C., Jia W., Jiang J., Jin H.-B., Johns G.R., Johnston R., 
    Jones A.W., Jones D.I., Jones P., Jones R., Joshi P., Ju L., Jue A., 
    Jung P., Jung K., Junker J., Juste V., Kaihotsu K., Kajita T., Kakizaki M.,
    Kalaghatgi C.V., Kalogera V., Kamai B., Kamiizumi M., Kanda N., 
    Kandhasamy S., Kang G., Kanner J.B., Kao Y., Kapadia S.J., Kapasi D.P., 
    Karathanasis C., Karki S., Kashyap R., Kasprzack M., Kastaun W., Kato T., 
    Katsanevas S., Katsavounidis E., Katzman W., Kaur T., Kawabe K., 
    Kawaguchi K., Kefelian F., Keitel D., Key J.S., Khadka S., Khalili F.Y., 
    Khan S., Khanam T., Khazanov E.A., Khetan N., Khursheed M., Kijbunchoo N., 
    Kim A., Kim C., Kim J.C., Kim J., Kim K., Kim W.S., Kim Y., Kimball C., 
    Kimura N., Kinley-Hanlon M., Kirchhoff R., Kissel J.S., Klimenko S., 
    Klinger T., Knee A.M., Knowles T.D., Knust N., Knyazev E., Kobayashi Y., 
    Koch P., Koekoek G., Kohri K., Kokeyama K., Koley S., Kolitsidou P., 
    Kolstein M., Komori K., Kondrashov V., Kong A.K.H., Kontos A., Koper N., 
    Korobko M., Kovalam M., Koyama N., Kozak D.B., Kozakai C., Kringel V., 
    Krishnendu N.V., Krolak A., Kuehn G., Kuei F., Kuijer P., Kulkarni S., 
    Kumar A., Kumar P., Kumar R., Kumar R., Kume J., Kuns K., Kuromiya Y., 
    Kuroyanagi S., Kwak K., Lacaille G., Lagabbe P., Laghi D., Lalande E., 
    Lalleman M., Lam T.L., Lamberts A., Landry M., Lane B.B., Lang R.N., 
    Lange J., Lantz B., La Rosa I., Lartaux-Vollard A., Lasky P.D., 
    Laxen M., Lazzarini A., Lazzaro C., Leaci P., Leavey S., LeBohec S., 
    Lecoeuche Y.K., Lee E., Lee H.M., Lee H.W., Lee K., Lee R., Legred I.N., 
    Lehmann J., Lemaitre A., Lenti M., Leonardi M., Leonova E., 
    Leroy N., Letendre N., Levesque C., Levin Y., Leviton J.N., Leyde K., 
    Li A.K.Y., Li B., Li J., Li K.L., Li P., Li T.G.F., Li X., Lin C.-Y., 
    Lin E.T., Lin F.-K., Lin F.-L., Lin H.L., Lin L.C.-C., Linde F., 
    Linker S.D., Linley J.N., Littenberg T.B., Liu G.C., Liu J., Liu K., 
    Liu X., Llamas F., Lo R.K.L., Lo T., London L.T., Longo A., Lopez D., 
    Lopez Portilla M., Lorenzini M., Loriette V., Lormand M., Losurdo G., 
    Lott T.P., Lough J.D., Lousto C.O., Lovelace G., Lucaccioni J.F., 
    Luck H., Lumaca D., Lundgren A.P., Luo L.-W., Lynam J.E., Maarif M., 
    Macas R., Machtinger J.B., MacInnis M., Macleod D.M., MacMillan I.A.O.,
    Macquet A., Magana Hernandez I., Magazzu C., Magee R.M., Maggiore R., 
    Magnozzi M., Mahesh S., Majorana E., Maksimovic I., Maliakal S., 
    Malik A., Man N., Mandic V., Mangano V., Mansell G.L., Manske M., 
    Mantovani M., Mapelli M., Marchesoni F., Mari D., Marin Pina D., 
    Marion F., Mark Z., Marka S., Marka Z., Markakis C., Markosyan A.S., 
    Markowitz A., Maros E., Marquina A., Marsat S., Martelli F., 
    Martin I.W., Martin R.M., Martinez M., Martinez V.A., Martinez V.,
    Martinovic K., Martynov D.V., Marx E.J., Masalehdan H., Mason K., 
    Massera E., Masserot A., Masso-Reid M., Mastrogiovanni S., Matas A., 
    Mateu-Lucena M., Matichard F., Matiushechkina M., Mavalvala N., 
    McCann J.J., McCarthy R., McClelland D.E., McClincy P.K., McCormick S., 
    McCuller L., McGhee G.I., McGuire S.C., McIsaac C., McIver J., McRae T., 
    McWilliams S.T., Meacher D., Mehmet M., Mehta A.K., Meijer Q., Melatos A., 
    Melchor D.A., Mendell G., Menendez-Vazquez A., Menoni C.S., Mercer R.A., 
    Mereni L., Merfeld K., Merilh E.L., Merritt J.D., Merzougui M., 
    Meshkov S., Messenger C., Messick C., Meyers P.M., Meylahn F., 
    Mhaske A., Miani A., Miao H., Michaloliakos I., Michel C., 
    Michimura Y., Middleton H., Mihaylov D.P., Milano L., Miller A.L., 
    Miller A., Miller B., Millhouse M., Mills J.C., Milotti E., Minenkov Y.,
    Mio N., Mir L.M., Miravet-Tenes M., Mishkin A., Mishra C., Mishra T., 
    Mistry T., Mitra S., Mitrofanov V.P., Mitselmakher G., Mittleman R., 
    Miyakawa O., Miyo K., Miyoki S., Mo G., Modafferi L.M., Moguel E., 
    Mogushi K., Mohapatra S.R.P., Mohite S.R., Molina I., Molina-Ruiz M., 
    Mondin M., Montani M., Moore C.J., Moragues J., Moraru D., Morawski F., 
    More A., Moreno C., Moreno G., Mori Y., Morisaki S., Morisue N., 
    Moriwaki Y., Mours B., Mow-Lowry C.M., Mozzon S., Muciaccia F., 
    Mukherjee A., Mukherjee D., Mukherjee S., Mukherjee S., Mukherjee S., 
    Mukund N., Mullavey A., Munch J., Muniz E.A., Murray P.G., Musenich R., 
    Muusse S., Nadji S.L., Nagano K., Nagar A., Nakamura K., Nakano H., 
    Nakano M., Nakayama Y., Napolano V., Nardecchia I., Narikawa T., 
    Narola H., Naticchioni L., Nayak B., Nayak R.K., Neil B.F., Neilson J., 
    Nelson A., Nelson T.J.N., Nery M., Neubauer P., Neunzert A., Ng K.Y., 
    Ng S.W.S., Nguyen C., Nguyen P., Nguyen T., Quynh L.N., Ni J., Ni W.-T., 
    Nichols S.A., Nishimoto T., Nishizawa A., Nissanke S., Nitoglia E., 
    Nocera F., Norman M., North C., Nozaki S., Nurbek G., Nuttall L.K., 
    Obayashi Y., Oberling J., O'Brien B.D., O'Dell J., Oelker E., Ogaki W., 
    Oganesyan G., Oh J.J., Oh K., Oh S.H., Ohashi M., Ohashi T., Ohkawa M., 
    Ohme F., Ohta H., Okada M.A., Okutani Y., Olivetto C., Oohara K., 
    Oram R., O'Reilly B., Ormiston R.G., Ormsby N.D., O'Shaughnessy R., 
    O'Shea E., Oshino S., Ossokine S., Osthelder C., Otabe S., Ottaway D.J., 
    Overmier H., Pace A.E., Pagano G., Pagano R., Page M.A., Pagliaroli G., 
    Pai A., Pai S.A., Pal S., Palamos J.R., Palashov O., Palomba C., Pan H., 
    Pan K.-C., Panda P.K., Pang P.T.H., Pankow C., Pannarale F., Pant B.C., 
    Panther F.H., Paoletti F., Paoli A., Paolone A., Pappas G., Parisi A., 
    Park H., Park J., Parker W., Pascucci D., Pasqualetti A., Passaquieti R., 
    Passuello D., Patel M., Pathak M., Patricelli B., Patron A.S., Paul S., 
    Payne E., Pedraza M., Pedurand R., Pegoraro M., Pele A., 
    Pena Arellano F.E., Penano S., Penn S., Perego A., Pereira A., 
    Pereira T., Perez C.J., P'erigois C., Perkins C.C., Perreca A., 
    Perries S., Pesios D., Petermann J., Petterson D., Pfeiffer H.P., 
    Pham H., Pham K.A., Phukon K.S., Phurailatpam H., Piccinni O.J., 
    Pichot M., Piendibene M., Piergiovanni F., Pierini L., Pierro V., 
    Pillant G., Pillas M., Pilo F., Pinard L., Pineda-Bosque C., Pinto I.M., 
    Pinto M., Piotrzkowski B.J., Piotrzkowski K., Pirello M., Pitkin M.D., 
    Placidi A., Placidi E., Planas M.L., Plastino W., Pluchar C., 
    Poggiani R., Polini E., Pong D.Y.T., Ponrathnam S., Porter E.K., 
    Poulton R., Poverman A., Powell J., Pracchia M., Pradier T., 
    Prajapati A.K., Prasai K., Prasanna R., Pratten G., Principe M., 
    Prodi G.A., Prokhorov L., Prosposito P., Prudenzi L., Puecher A., 
    Punturo M., Puosi F., Puppo P., Purrer M., Qi H., Quartey N., 
    Quetschke V., Quinonez P.J., Quitzow-James R., Raab F.J., Raaijmakers G., 
    Radkins H., Radulesco N., Raffai P., Rail S.X., Raja S., Rajan C., 
    Ramirez K.E., Ramirez T.D., Ramos-Buades A., Rana J., Rapagnani P., 
    Ray A., Raymond V., Raza N., Razzano M., Read J., Rees L.A., Regimbau T., 
    Rei L., Reid S., Reid S.W., Reitze D.H., Relton P., Renzini A., 
    Rettegno P., Revenu B., Reza A., Rezac M., Ricci F., Richards D., 
    Richardson J.W., Richardson L., Riemenschneider G., Riles K., Rinaldi S., 
    Rink K., Robertson N.A., Robie R., Robinet F., Rocchi A., Rodriguez S., 
    Rolland L., Rollins J.G., Romanelli M., Romano R., Romel C.L., Romero A., 
    Romero-Shaw I.M., Romie J.H., Ronchini S., Rosa L., Rose C.A., 
    Rosinska D., Ross M.P., Rowan S., Rowlinson S.J., Roy S., Roy S., 
    Roy S., Rozza D., Ruggi P., Ruiz-Rocha K., Ryan K., Sachdev S., 
    Sadecki T., Sadiq J., Saha S., Saito Y., Sakai K., Sakellariadou M., 
    Sakon S., Salafia O.S., Salces-Carcoba F., Salconi L., Saleem M., 
    Salemi F., Samajdar A., Sanchez E.J., Sanchez J.H., Sanchez L.E., 
    Sanchis-Gual N., Sanders J.R., Sanuy A., Saravanan T.R., Sarin N., 
    Sassolas B., Satari H., Sauter O., Savage R.L., Savant V., Sawada T., 
    Sawant H.L., Sayah S., Schaetzl D., Scheel M., Scheuer J., Schiworski M.G., 
    Schmidt P., Schmidt S., Schnabel R., Schneewind M., Schofield R.M.S., 
    Schonbeck A., Schulte B.W., Schutz B.F., Schwartz E., Scott J., 
    Scott S.M., Seglar-Arroyo M., Sekiguchi Y., Sellers D., Sengupta A.S., 
    Sentenac D., Seo E.G., Sequino V., Sergeev A., Setyawati Y., Shaffer T., 
    Shahriar M.S., Shaikh M.A., Shams B., Shao L., Sharma A., Sharma P., 
    Shawhan P., Shcheblanov N.S., Sheela A., Shikano Y., Shikauchi M., 
    Shimizu H., Shimode K., Shinkai H., Shishido T., Shoda A., 
    Shoemaker D.H., Shoemaker D.M., ShyamSundar S., Sieniawska M., 
    Sigg D., Silenzi L., Singer L.P., Singh D., Singh M.K., Singh N., 
    Singha A., Sintes A.M., Sipala V., Skliris V., Slagmolen B.J.J., 
    Slaven-Blair T.J., Smetana J., Smith J.R., Smith L., Smith R.J.E., 
    Soldateschi J., Somala S.N., Somiya K., Song I., Soni K., Soni S., 
    Sordini V., Sorrentino F., Sorrentino N., Soulard R., Souradeep T., 
    Sowell E., Spagnuolo V., Spencer A.P., Spera M., Spinicelli P., 
    Srivastava A.K., Srivastava V., Staats K., Stachie C., Stachurski F., 
    Steer D.A., Steinlechner J., Steinlechner S., Stergioulas N., 
    Stops D.J., Stover M., Strain K.A., Strang L.C., Stratta G., 
    Strong M.D., Strunk A., Sturani R., Stuver A.L., Suchenek M., 
    Sudhagar S., Sudhir V., Sugimoto R., Suh H.G., Sullivan A.G., 
    Summerscales T.Z., Sun L., Sunil S., Sur A., Suresh J., Sutton P.J., 
    Suzuki T., Suzuki T., Suzuki T., Swinkels B.L., Szczepa'nczyk M.J., 
    Szewczyk P., Tacca M., Tagoshi H., Tait S.C., Takahashi H., 
    Takahashi R., Takano S., Takeda H., Takeda M., Talbot C.J., Talbot C., 
    Tanaka K., Tanaka T., Tanaka T., Tanasijczuk A.J., Tanioka S., 
    Tanner D.B., Tao D., Tao L., Tapia R.D., Tapia San Martin E.N., 
    Taranto C., Taruya A., Tasson J.D., Tenorio R., Terhune J.E.S., 
    Terkowski L., Thirugnanasambandam M.P., Thomas M., Thomas P., 
    Thompson E.E., Thompson J.E., Thondapu S.R., Thorne K.A., Thrane E., 
    Tiwari S., Tiwari S., Tiwari V., Toivonen A.M., Tolley A.E., 
    Tomaru T., Tomura T., Tonelli M., Tornasi Z., Torres-Forne A., 
    Torrie C.I., Melo I.T.e., Toyra D., Trapananti A., Travasso F., 
    Traylor G., Trevor M., Tringali M.C., Tripathee A., Troiano L., 
    Trovato A., Trozzo L., Trudeau R.J., Tsai D., Tsang K.W., Tsang T., 
    Tsao J.-S., Tse M., Tso R., Tsuchida S., Tsukada L., Tsuna D., Tsutsui T., 
    Turbang K., Turconi M., Tuyenbayev D., Ubhi A.S., Uchikata N., 
    Uchiyama T., Udall R.P., Ueda A., Uehara T., Ueno K., Ueshima G., 
    Unnikrishnan C.S., Urban A.L., Ushiba T., Utina A., Vajente G., 
    Vajpeyi A., Valdes G., Valentini M., Valsan V., van Bakel N., 
    van Beuzekom M., van Dael M., van den Brand J.F.J., Van Den Broeck C., 
    Vander-Hyde D.C., van Haevermaet H., van Heijningen J.V., 
    van Putten M.H.P.M., van Remortel N., Vardaro M., Vargas A.F., Varma V., 
    Vasuth M., Vecchio A., Vedovato G., Veitch J., Veitch P.J., Venneberg J., 
    Venugopalan G., Verkindt D., Verma P., Verma Y., Vermeulen S.M., Veske D., 
    Vetrano F., Vicere A., Vidyant S., Viets A.D., Vijaykumar A., 
    Villa-Ortega V., Vinet J.-Y., Virtuoso A., Vitale S., Vocca H., 
    von Reis E.R.G., von Wrangel J.S.A., Vorvick C., Vyatchanin S.P., 
    Wade L.E., Wade M., Wagner K.J., Walet R.C., Walker M., Wallace G.S., 
    Wallace L., Wang J., Wang J.Z., Wang W.H., Ward R.L., Warner J., Was M., 
    Washimi T., Washington N.Y., Watchi J., Weaver B., Weaving C.R., 
    Webster S.A., Weinert M., Weinstein A.J., Weiss R., Weller C.M., 
    Weller R.A., Wellmann F., Wen L., Wessels P , Wette K., Whelan J.T., 
    White D.D., Whiting B.F., Whittle C., Wilken D., Williams D., 
    Williams M.J., Williamson A.R., Willis J.L., Willke B., Wilson D.J., 
    Wipf C.C., Wlodarczyk T., Woan G., Woehler J., Wofford J.K., Wong D., 
    Wong I.C.F., Wright M., Wu C., Wu D.S., Wu H., Wysocki D.M., Xiao L., 
    Yamada T., Yamamoto H., Yamamoto K., Yamamoto T., Yamashita K., 
    Yamazaki R., Yang F.W., Yang K.Z., Yang L., Yang Y.-C., Yang Y., 
    Yang Y., Yap M.J., Yeeles D.W., Yeh S.-W., Yelikar A.B., Ying M., 
    Yokoyama J., Yokozawa T., Yoo J., Yoshioka T., Yu H., Yu H., 
    Yuzurihara H., Zadro.zny A., Zanolin M., Zeidler S., Zelenova T., 
    Zendri J.-P., Zevin M., Zhan M., Zhang H., Zhang J., Zhang L., 
    Zhang R., Zhang T., Zhang Y., Zhao C., Zhao G., Zhao Y., 
    Zhao Y., Zhou R., Zhou Z., Zhu X.J., Zhu Z.-H., Zucker M.E., 
    Zweizig J., Antonopoulou D., Arzoumanian Z., Basu A., Bogdanov S., 
    Cognard I., Crowter K., Enoto T., Fonseca E., Flynn C.M.L., Good D.C., 
    Guillemot L., Guillot S., Harding A.K., Keith M.J., Kuiper L., 
    Lower M.E., Lyne A.G., McKee J.W., Meyers B.W., Palfreyman J.L., 
    Shannon R.M., Shaw B., Stairs I.H., Stappers B.W., Tan C.M., 
    Theureau G., Weltevrede P.
Table: Upper limits of gravitational wave amplitude and other derived 
    quantities (Tables 3 and 4)
===============================================================================
Byte-by-byte Description of file: resultstable.txt
-------------------------------------------------------------------------------
   Bytes Format  Units   Label           Explanations
-------------------------------------------------------------------------------
   1- 11 A11     ---     Name            Pulsar J2000 coordinate name
  13- 17 F5.1    Hz      Freq            Pulsar rotation frequency
  19- 26 E8.2    s.s-1   Pdot            ?="" Intrinsic rotational period derivative (1)
  28- 29 A2      ---     PdotRef         Reference note for the period derivative value (2)
  31- 35 F5.2    kpc     Dist            ?="" Distance to the pulsar
  37- 38 A2      ---     DistRef         Reference note for the pulsar distance (3)
  40- 47 E8.2    ---     H0SD            ?="" Spin-down limit of gravitational wave amplitude
  49- 56 E8.2    ---     C21ULBayes      ?="" Observed 95% credible upper limit on amplitude from the l=2, m=1 mode using the Bayesian analysis (4)
  58- 65 E8.2    ---     C21ULResBayes   ?="" Observed 95% credible upper limit on amplitude from the l=2, m=1 mode using restricted orientation priors using the Bayesian analysis (4)
  67- 74 E8.2    ---     C21ULFStat      ?="" Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using the F-statistic analysis (4)
  76- 83 E8.2    ---     C21ULResGStat   ?="" Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using restricted orientation priors using the G-statictic analysis (4)
  85- 92 E8.2    ---     C21UL5nVec      ?="" Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using the 5n-vector analysis
  94-101 E8.2    ---     C21ULRes5nVec   ?="" Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using restricted orientation priors using the 5n-vector analysis
 103-110 E8.2    ---     C22ULBayes      ?="" Observed 95% credible upper limit on amplitude from the l=m=2 mode using the Bayesian analysis (4)
 112-119 E8.2    ---     C22ULResBayes   ?="" Observed 95% credible upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the Bayesian analysis (4)
 121-128 E8.2    ---     C22ULFStat      ?="" Observed 95% confidence upper limit on amplitude from the l=m=2 mode using the F-statistic analysis (4)
 130-137 E8.2    ---     C22ULResGStat   ?="" Observed 95% confidence upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the G-statistic analysis (4)
 139-146 E8.2    ---     H0ULBayes       ?="" Observed 95% credible upper limit on amplitude from the l=m=2 mode using the Bayesian analysis (5)
 148-155 E8.2    ---     H0ULResBayes    ?="" Observed 95% credible upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the Bayesian analysis (5)
 157-164 E8.2    ---     H0ULFStat       ?="" Observed 95% confidence upper limit on amplitude from the l=m=2 mode using the F-statistic analysis (5)
 166-173 E8.2    ---     H0ULResGStat    ?="" Observed 95% confidence upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the G-statistic analysis (5)
 175-182 E8.2    ---     H0UL5nVec       ?="" Observed 95% confidence upper limit on amplitude from the l=m=2 mode using the 5n-vector analysis (5)
 184-191 E8.2    ---     H0ULRes5nVec    ?="" Observed 95% confidence upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the 5n-vector analysis (5)
 193-200 E8.2    kg.m2   Q22ULBayes      ?="" Derived 95% credible upper limit on the l=m=2 mass quadrupole moment using the Bayesian analysis (5)
 202-209 E8.2    kg.m2   Q22ULResBayes   ?="" Derived 95% credible upper limit on the l=m=2 mass quadrupole moment using restricted orientation priors using the Bayesian analysis (5)
 211-218 E8.2    kg.m2   Q22ULFStat      ?="" Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using the F-statistic analysis (5)
 220-227 E8.2    kg.m2   Q22ULResGStat   ?="" Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using restricted orientation priors using the G-statistic analysis (5)
 229-236 E8.2    kg.m2   Q22UL5nVec      ?="" Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using the 5n-vector analysis (5)
 238-245 E8.2    kg.m2   Q22ULRes5nVec   ?="" Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using restricted orientation priors using the 5n-vector analysis (5)
 247-254 E8.2    ---     ELLULBayes      ?="" Derived 95% credible upper limit on the fiducial ellipticity using the Bayesian analysis (5)
 256-263 E8.2    ---     ELLULResBayes   ?="" Derived 95% credible upper limit on the fiducial ellipticity using restricted orientation priors using the Bayesian analysis (5)
 265-272 E8.2    ---     ELLULFStat      ?="" Derived 95% cconfidence upper limit on the fiducial ellipticity using the F-statistic analysis (5)
 274-281 E8.2    ---     ELLULResGStat   ?="" Derived 95% confidence upper limit on the fiducial ellipticity using restricted orientation priors using the G-statictic analysis (5)
 283-290 E8.2    ---     ELLUL5nVec      ?="" Derived 95% cconfidence upper limit on the fiducial ellipticity using the 5n-vector analysis (5)
 292-299 E8.2    ---     ELLULRes5nVec   ?="" Derived 95% confidence upper limit on the fiducial ellipticity using restricted orientation priors using the 5n-vector analysis (5)
 301-308 F8.3    ---     SDRatioBayes    ?="" Ratio H0UL_BAYES/H0SD (5)
 310-317 F8.3    ---     SDRatioResBayes ?="" Ratio H0ULResBayes/H0SD (5)
 319-326 F8.3    ---     SDRatioFStat    ?="" Ratio H0ULFStat/H0SD (5)
 328-335 F8.3    ---     SDRatioResGStat ?="" Ratio H0ULResGStat/H0SD (5)
 337-344 F8.3    ---     SDRatio5nVec    ?="" Ratio H0UL5nVec/H0SD (5)
 346-353 F8.3    ---     SDRatioRes5nVec ?="" Ratio H0ULRes5nVec/H0SD (5)
 355-358 F4.1    ---     OddsL2M12       ?="" base-10 logarithm of odds for coherent signal versus incoherent signal for the Bayesian analysis (4)
 360-363 F4.1    ---     OddsL2M12Res    ?="" base-10 logarithm of odds for coherent signal versus incoherent signal using restricted orientation priors for the Bayesian analysis (4)
 365-368 F4.1    ---     OddsL2M2        ?="" base-10 logarithm of odds for coherent signal versus incoherent signal for the Bayesian analysis (5)
 370-373 F4.1    ---     OddsL2M2Res     ?="" base-10 logarithm of odds for coherent signal versus incoherent signal using restricted orientation priors for the Bayesian analysis (5)
 375-379 F5.2    ---     PValueL2M2      ?="" p-value for the null hypothesis in the 5n-vector analysis for the l=m=2 mode
 381-385 F5.2    ---     PValueL2M2RES   ?="" p-value for the null hypothesis in the 5n-vector analysis for the l=m=2 mode
 387-391 F5.2    ---     PValueL2M1      ?="" p-value for the null hypothesis in the 5n-vector analysis for the l=2, m=1 mode
 393-397 F5.2    ---     PValueL2M1RES   ?="" p-value for the null hypothesis in the 5n-vector analysis for the l=2, m=1 mode
 399-403 F5.2    ---     FAPL2M2         ?="" false alarm probability in the F-statistic analysis for the l=2, m=2 mode
 405-409 F5.2    ---     FAPL2M2Res      ?="" false alarm probability in the G-statistic analysis for the l=2, m=2 mode
 411-415 F5.2    ---     FAPL2M1         ?="" false alarm probability in the F-statistic analysis for the l=2, m=1 mode
 417-421 F5.2    ---     FAPL2M1Res      ?="" false alarm probability in the G-statistic analysis for the l=2, m=1 mode
 423-434 A12     ---     Observatory     Reference note for which observatory provided the ephemeris data used (6) (7)
-------------------------------------------------------------------------------
Note (1): In cases where the intrinsic period derivative exists in the
    literature, with an associated error, those values are shown. Otherwise, if
    a transverse velocity can be calculated from proper motion values within
    the ATNF Pulsar Catalogue and a distance is known, then they are used to
    correct for the Shklovskii and Galactic rotation effects on the observed
    period derivative to derive the intrinsic value shown. In cases where this
    instrinsic period derivate is negative no value is give and no spin-down
    limit is calculated. For some pulsars within globular clusters the period
    derivative is a proxy value calculated by assuming that the star has a
    characteristic age of 10+9 years and a braking index of n=5. For other
    pulsars the observed period derivative is given.
Note (2): The provided period derivatives are based on the following
    information --
    A - The period derivative has been corrected to account for the relative
        motion between the pulsar and observer.
    B - The corrected pulsar period derivative is negative, so no value is
        given and no spin-down limit has been calculated.
    C - This is a globular cluster pulsar for which a proxy period derivative
        has been derived assuming a characteristic age of 1 billion years and a
        braking index of n = 5.
Note (3): The references for the pulsar distances --
    a - 2018ApJS..235...37A
    b - 2017ApJ...835...29Y
    c - 2014MNRAS.444.1859V
    d - 2013Sci...340..448A
    e - 2016MNRAS.455.1751R
    f - 2021MNRAS.507.2137R
    g - 2016MNRAS.455.3806B
    h - 2021ApJ...915L..12F
    i - 2016MNRAS.458.3341D
    j - 2012ApJ...755...39V
    k - 2021arXiv210803946L
    l - 2006MNRAS.369..416R
    m - 2011ApJ...732L..11N
    n - 2017ApJ...847...25S
    o - 2013ApJ...778..120H
    p - 2015MNRAS.446.4019B
    q - 2016ApJ...818...92M
    r - 2010arXiv1012.3224H
    s - 2014ApJ...787...82F
    t - 2015ApJ...799..165B
    u - 2018ApJ...855..122V
    v - 2012MNRAS.423.3328F
    w - 2013MNRAS.430..571E
    x - 2014MNRAS.443.2183F
    y - 2021ApJ...917...67C
    z - 2001AJ....121..916T
    aa - 2009MNRAS.400..168L
    bb - 2011ApJ...729L..16G
    cc - 2014ApJ...784..154B
    dd - 2016A&A...587A.109G
    ee - 2013ApJ...770..145D
    ff - 2001ApJ...547..323H
    gg - 2018MNRAS.475..469S
Note (4): These results have been produced using a coherent analysis including
    both the l=2, m=1 mode and the l=m=2 mode.
Note (5): These results have been produced using an analysis only including the
    l=m=2 mode.
Note (6): The references for the observatories for each pulsar --
    CHIME - $\alpha$
    Hobart - $\beta$
    Jodrell - $\gamma$
    MeerKAT - $\delta$
    Nancay - $\epsilon$
    NICER - $\zeta$
    UTMOST - $\eta$
Note (7): * - The pulsar J0537-6910 was not analysed in this study but is
    included for completion. The values listed here are taken from 
    2021ApJ...913L..27A.
-------------------------------------------------------------------------------
J0023+0923  327.8 9.99E-21 A   1.11 a  1.31E-27 9.58E-27                                              8.48E-27                            1.74E-26                                              3.28E+30                                              4.24E-08                                                13.217                                              -3.2      -1.0                                                      $\epsilon$   
J0030+0451  205.5 1.01E-20 A   0.33 a  3.58E-27 8.72E-27                                              3.15E-27                            6.54E-27                                              9.19E+29                                              1.19E-08                                                 1.828                                              -4.4      -2.3                                                      $\epsilon$   
J0034-0534  532.7 4.18E-21 A   1.35 b  8.92E-28 1.12E-26                                              5.17E-27                            1.06E-26                                              9.20E+29                                              1.19E-08                                                11.880                                              -4.7      -2.4                                                      $\epsilon$   
J0101-6422  388.6 3.75E-21 A   1.00 b  9.71E-28 1.02E-26                                              3.17E-27                            7.40E-27                                              8.97E+29                                              1.16E-08                                                 7.621                                              -4.7      -2.5                                                      $\delta$     
J0102+4839  337.4 1.14E-20     2.31 b  6.85E-28 1.31E-26                                              6.34E-27                            1.27E-26                                              4.72E+30                                              6.11E-08                                                18.584                                              -3.7      -1.6                                                      $\epsilon$   
J0117+5914    9.9 5.85E-15 A   1.77 b  1.10E-25                                                                                           1.74E-25                                              5.77E+34                                              7.46E-04                                                 1.584                                                        -2.5                                                      $\alpha$     
J0125-2327  272.1 1.84E-20     0.92 b  1.97E-27 1.19E-26                                              4.16E-27                            8.52E-27                                              1.93E+30                                              2.50E-08                                                 4.330                                              -4.1      -2.1                                                      $\epsilon$   
J0154+1833  422.9 1.10E-21 A   1.62 b  3.39E-28 1.61E-26                                              3.63E-27                            9.74E-27                                              1.61E+30                                              2.09E-08                                                28.778                                              -4.3      -2.5                                                      $\epsilon$   
J0218+4232  430.5 7.65E-20 A   3.15 c  1.47E-27 1.22E-26                                              4.01E-27                            8.94E-27                                              2.78E+30                                              3.59E-08                                                 6.086                                              -4.5      -2.5                                                      $\epsilon$   
J0340+4130  303.1 6.67E-21 A   1.60 b  7.15E-28 1.75E-26                                              3.16E-27                            6.80E-27                                              2.17E+30                                              2.81E-08                                                 9.512                                              -3.7      -2.4                                                      $\epsilon$   
J0348+0432   25.6 2.30E-19 A   2.10 d  9.31E-28 9.63E-26                                              6.96E-27                            1.38E-26                                              8.13E+32                                              1.05E-05                                                14.860                                              -4.5      -2.4                                                      $\epsilon$   
J0406+3039  383.3 8.31E-21                      1.62E-26                                              4.23E-27                            8.49E-27                                                                                                                                                                                                                -3.9      -2.4                                                      $\epsilon$   
J0407+1607   38.9 7.90E-20     1.34 b  1.06E-27 1.94E-26                                              3.05E-27                            6.73E-27                                              1.09E+32                                              1.41E-06                                                 6.381                                              -5.4      -2.6                                                      $\epsilon$   
J0437-4715  173.7 1.38E-20 A   0.16 e  7.96E-27 1.25E-26          2.30E-26                            3.84E-27          3.50E-27          6.90E-27          8.90E-27                            6.55E+29          8.45E+29                            8.48E-09          1.09E-08                               0.867             1.118                            -4.4      -2.8                               0.29        0.08       $\delta$     
J0453+1559   21.8 1.81E-19 A   0.52 b  3.07E-27 1.47E-25                                              5.35E-27                            1.10E-26                                              2.20E+32                                              2.85E-06                                                 3.589                                              -5.5      -3.0                                                      $\epsilon$   
J0509+0856  246.6 3.82E-21 A   0.82 b  9.57E-28 1.31E-26                                              3.07E-27                            8.28E-27                                              2.03E+30                                              2.63E-08                                                 8.648                                              -4.2      -2.2                                                      $\epsilon$   
J0509+3801   13.1 7.93E-18     1.56 b  5.26E-27 2.49E-24                                              1.99E-26                            4.39E-26                                              7.33E+33                                              9.49E-05                                                 8.346                                              -9.2      -2.7                                                      $\epsilon$   
J0534+2200   29.6 4.21E-13 A   2.00    1.42E-24 7.93E-26 6.25E-26 7.00E-26 3.10E-26 1.40E-25 1.30E-25 6.53E-27 6.06E-27 8.80E-27 5.50E-27 1.34E-26 1.21E-26 1.70E-26 1.00E-26 9.00E-27 8.70E-27 5.60E+32 5.04E+32 7.08E+32 4.17E+32 3.75E+32 3.62E+32 7.24E-06 6.53E-06 9.17E-06 5.39E-06 4.85E-06 4.69E-06    0.009    0.009    0.012    0.007    0.006    0.006 -4.8 -4.9 -2.6 -2.7  0.73  0.73  0.02  0.02  0.56  0.24  0.65  0.52 $\gamma$     
J0537-6910   61.9 5.20E-14     49.6    3.00E-26 2.20E-26 1.80E-26                                     5.60E-27 5.00E-27                   1.10E-26 1.00E-26                                                                                           3.40E-05 3.10E-05                                        0.370    0.330                                     -8.3 -8.3 -4.3 -4.5
J0557+1550  391.2 7.35E-21     1.83 b  7.46E-28 8.99E-27                                              5.06E-27                            1.07E-26                                              2.33E+30                                              3.02E-08                                                14.296                                              -4.5      -2.2                                                      $\epsilon$   
J0557-2948   22.9 7.30E-20     4.27 b  2.44E-28 1.35E-25                                              5.91E-27                            1.47E-26                                              2.18E+33                                              2.82E-05                                                60.020                                              -5.2      -2.7                                                      $\delta$     
J0609+2130   18.0 2.35E-19     0.57 b  2.89E-27 5.68E-25                                              8.35E-27                            1.85E-26                                              6.00E+32                                              7.77E-06                                                 6.394                                              -8.7      -2.9                                                      $\alpha$     
J0610-2100  259.0 1.10E-21 A   3.26 b  1.32E-28 1.46E-26                                              4.33E-27                            9.39E-27                                              8.34E+30                                              1.08E-07                                                71.025                                              -3.8      -2.1                                                      $\epsilon$   
J0613-0200  326.6 8.29E-21 A   0.60 f  2.21E-27 1.25E-26                                              7.51E-27                            1.64E-26                                              1.68E+30                                              2.18E-08                                                 7.396                                              -3.2      -1.2                                                      $\epsilon$   
J0614-3329  317.6 1.76E-20 A   0.63 g  3.03E-27 8.51E-27                                              4.20E-27                            8.31E-27                                              9.49E+29                                              1.23E-08                                                 2.747                                              -4.5      -2.3                                                      $\epsilon$   
J0621+1002   34.7 4.63E-20 A   0.42 b  2.43E-27 3.43E-26                                              3.68E-27                            7.74E-27                                              4.95E+31                                              6.40E-07                                                 3.183                                              -5.3      -2.6                                                      $\epsilon$   
J0636+5129  348.6 3.38E-21 A   0.21 b  4.17E-27 9.74E-27                                              3.78E-27                            7.84E-27                                              2.48E+29                                              3.20E-09                                                 1.881                                              -5.2      -2.5                                                      $\epsilon$   
J0636-3044  253.4 2.13E-20     0.71 b  2.62E-27 7.48E-27                                              3.78E-27                            7.47E-27                                              1.52E+30                                              1.97E-08                                                 2.848                                              -4.5      -2.3                                                      $\delta$     
J0645+5158  112.9 2.70E-21 A   1.20 a  3.71E-28 7.56E-27                                              3.07E-27                            6.63E-27                                              1.14E+31                                              1.48E-07                                                17.890                                              -4.4      -2.1                                                      $\epsilon$   
J0709+0458   29.0 3.79E-19 A   1.20 b  2.22E-27 4.18E-26                                              4.77E-27                            1.26E-26                                              3.29E+32                                              4.25E-06                                                 5.674                                              -5.7      -2.5                                                      $\epsilon$   
J0711-6830  182.1 1.43E-20 A   0.11 b  1.23E-26 1.58E-26          1.90E-26          9.80E-27          2.44E-27          5.20E-27          6.96E-27          9.90E-27          5.00E-27          4.07E+29          5.78E+29          2.92E+29          5.26E-09          7.48E-09          3.78E-09             0.567             0.806             0.407          -3.9      -2.3       0.96        0.90        0.34        0.17       $\delta$     
J0721-2038   64.3 4.40E-20     2.68 b  5.06E-28 1.25E-26                                              2.57E-27                            6.38E-27                                              7.55E+31                                              9.77E-07                                                12.602                                              -4.7      -2.2                                                      $\epsilon$   
J0732+2314  244.5 6.02E-21     1.15 b  8.50E-28 7.94E-27                                              2.81E-27                            8.29E-27                                              2.91E+30                                              3.77E-08                                                 9.745                                              -4.5      -2.2                                                      $\epsilon$   
J0740+6620  346.5 6.44E-21 A   1.14 h  1.06E-27 9.52E-27                                              2.82E-27                            6.26E-27                                              1.09E+30                                              1.41E-08                                                 5.925                                              -5.5      -2.7                                                      $\epsilon$   
J0751+1807  287.5 6.73E-21 A   0.60 i  1.87E-27 1.08E-26                                              5.04E-27                            1.01E-26                                              1.35E+30                                              1.74E-08                                                 5.428                                              -4.1      -2.1                                                      $\epsilon$   
J0824+0028  101.4 1.43E-19 A   1.69 b  1.82E-27 8.65E-27                                              3.51E-27                            7.65E-27                                              2.30E+31                                              2.97E-07                                                 4.214                                              -4.2      -2.0                                                      $\epsilon$   
J0835-4510   11.2 1.25E-13 A   0.28 j  3.41E-24 1.61E-23 8.30E-24 1.70E-23 1.30E-23 1.10E-23 1.40E-23 8.83E-26 8.63E-26 1.00E-25 1.60E-26 1.77E-25 1.73E-25 2.00E-25 6.70E-26 1.80E-25 1.10E-25 7.21E+33 7.05E+33 8.16E+33 2.73E+33 7.35E+33 4.49E+33 9.33E-05 9.12E-05 1.06E-04 3.54E-05 9.51E-05 5.81E-05    0.052    0.051    0.059    0.020    0.053    0.032 -6.2 -2.7 -1.1 -1.0  0.20  0.20  0.83  0.83  0.09  0.02  0.24  0.17 $\beta$      
J0900-3144   90.0 4.94E-20 A   0.89 i  1.91E-27 1.35E-26                                              2.80E-27                            6.24E-27                                              1.25E+31                                              1.62E-07                                                 3.268                                              -5.0      -3.0                                                      $\epsilon$   
J0908-4913    9.4 1.51E-14     1.00 j  3.03E-25                   1.10E-22                                              2.20E-25          2.76E-25          4.80E-25          5.90E-25          5.74E+34          1.00E+35          1.23E+35          7.43E-04          1.29E-03          1.59E-03             0.909             1.583             1.945                    -2.6       0.69                    0.16        0.31       $\eta$       
J0921-5202  103.3 2.07E-20     0.40 k  2.95E-27 9.26E-27                                              2.31E-27                            5.80E-27                                              3.97E+30                                              5.14E-08                                                 1.967                                              -4.4      -2.2                                                      $\delta$     
J0931-1902  215.6 3.18E-21 A   3.72 b  1.79E-28 7.90E-27                                              3.57E-27                            7.71E-27                                              1.13E+31                                              1.46E-07                                                42.971                                              -4.3      -2.1                                                      $\epsilon$   
J0955-6150  500.2 1.43E-20     2.17 b  9.93E-28 1.13E-26                                              5.56E-27                            1.77E-26                                              2.81E+30                                              3.63E-08                                                17.851                                              -4.8      -2.2                                                      $\delta$     
J1012+5307  190.3 1.03E-20 A   0.70 j  1.62E-27 9.52E-27                                              3.95E-27                            7.80E-27                                              2.76E+30                                              3.57E-08                                                 4.825                                              -4.2      -2.1                                                      $\epsilon$   
J1012-4235  322.5 6.49E-21     0.37 b  3.14E-27 9.27E-27                                              7.13E-27                            1.58E-26                                              1.03E+30                                              1.34E-08                                                 5.043                                              -3.8      -1.8                                                      $\delta$     
J1017-7156  427.6 2.85E-21 A   3.50 f  2.54E-28 7.69E-27                                              4.08E-27                            8.79E-27                                              3.07E+30                                              3.98E-08                                                34.554                                              -4.7      -2.4                                                      $\delta$     
J1022+1001   60.8 3.53E-20 A   0.64 f  1.84E-27 1.39E-26                                              3.82E-27                            7.70E-27                                              2.44E+31                                              3.15E-07                                                 4.172                                              -4.6      -1.9                                                      $\delta$     
J1024-0719  193.7          B   1.20 f           1.57E-26                                              3.75E-27                            7.19E-27                                              4.20E+30                                              5.44E-08                                                                                                    -3.4      -2.2                                                      $\epsilon$   
J1035-6720  348.2 4.53E-20 A   1.46 b  2.19E-27 9.89E-27                                              4.42E-27                            1.27E-26                                              2.79E+30                                              3.62E-08                                                 5.792                                              -5.2      -2.2                                                      $\delta$     
J1036-8317  293.4 3.06E-20     0.93 b  2.59E-27 1.23E-26                                              3.34E-27                            7.12E-27                                              1.41E+30                                              1.82E-08                                                 2.744                                              -4.4      -2.4                                                      $\delta$     
J1038+0032   34.7 6.70E-20     5.95 b  2.07E-28 3.76E-26                                              3.24E-27                            6.91E-27                                              6.25E+32                                              8.09E-06                                                33.440                                              -5.3      -2.6                                                      $\epsilon$   
J1045-4509  133.8 1.78E-20 A   0.59 f  2.11E-27 1.53E-26                                              4.96E-27                            9.61E-27                                              5.79E+30                                              7.49E-08                                                 4.561                                              -2.7      -1.3                                                      $\delta$     
J1101-6101   15.9 8.56E-15     7.00 l  4.25E-26 6.79E-25          8.90E-25          9.50E-25          1.22E-26          6.50E-27          2.58E-26          1.30E-26          2.10E-26          1.30E+34          6.56E+33          1.06E+34          1.69E-04          8.49E-05          1.37E-04             0.608             0.306             0.494          -9.8      -2.9       0.84        0.77        0.88        0.68       $\zeta$      
J1101-6424  195.7 1.80E-21     2.17 b  2.20E-28 8.71E-27                                              2.27E-27                            5.66E-27                                              5.87E+30                                              7.60E-08                                                25.728                                              -4.6      -2.7                                                      $\delta$     
J1103-5403  294.7 3.68E-21     1.68 b  4.99E-28 1.00E-26                                              3.38E-27                            9.57E-27                                              3.39E+30                                              4.38E-08                                                19.166                                              -4.7      -3.5                                                      $\delta$     
J1105-6107   15.8 1.58E-14     2.36 b  1.71E-25 1.09E-24          1.20E-24                            2.90E-26          2.90E-26          5.78E-26          5.80E-26                            9.96E+33          9.99E+33                            1.29E-04          1.29E-04                               0.338             0.339                            -3.5      -1.3                               0.11        0.48       $\eta$       
J1125+7819  238.0          B   0.88 b           7.72E-27                                              3.37E-27                            7.26E-27                                              2.06E+30                                              2.66E-08                                                                                                    -4.5      -2.3                                                      $\epsilon$   
J1125-5825  322.4 5.99E-20 A   1.74 b  2.03E-27 8.59E-27                                              3.74E-27                            9.19E-27                                              2.82E+30                                              3.65E-08                                                 4.523                                              -4.7      -2.3                                                      $\delta$     
J1125-6014  380.2 4.01E-21     1.40 f  7.11E-28 7.98E-27                                              3.84E-27                            8.22E-27                                              1.45E+30                                              1.88E-08                                                11.558                                              -4.7      -2.4                                                      $\delta$     
J1142+0119  197.0          B   2.17 b           1.57E-26                                              3.64E-27                            7.40E-27                                              7.55E+30                                              9.78E-08                                                                                                    -3.4      -2.1                                                      $\epsilon$   
J1207-5050  206.5 5.69E-21 A   1.27 b  6.89E-28 9.54E-27                                              4.39E-27                            1.10E-26                                              6.00E+30                                              7.76E-08                                                16.016                                              -4.1      -1.9                                                      $\delta$     
J1216-6410  282.5 1.62E-21     1.10 b  4.96E-28 9.71E-27                                              2.77E-27                            7.33E-27                                              1.84E+30                                              2.39E-08                                                14.775                                              -4.5      -2.4                                                      $\delta$     
J1231-1411  271.5 8.27E-21 A   0.42 b  2.88E-27 1.29E-26                                              5.61E-27                            1.06E-26                                              1.11E+30                                              1.43E-08                                                 3.694                                              -3.8      -2.1                                                      $\epsilon$   
J1300+1240  160.8          B   0.60 j           1.20E-26                                              5.20E-27                            1.10E-26                                              4.64E+30                                              6.01E-08                                                                                                    -3.5      -1.6                                                      $\epsilon$   
J1302-3258  265.2 6.55E-21     1.43 b  7.42E-28 2.12E-26                                              4.06E-27                            7.53E-27                                              2.80E+30                                              3.62E-08                                                10.136                                              -3.3      -2.3                                                      $\epsilon$   
J1302-6350   20.9 2.28E-15 A   2.30 m  7.66E-26 2.46E-25          4.20E-25                            1.16E-26          1.60E-26          2.42E-26          3.20E-26                            2.32E+33          3.07E+33                            3.00E-05          3.97E-05                               0.316             0.418                            -4.7      -2.3                               0.03        0.18       $\eta$       
J1312+0051  236.5 8.16E-21 A   1.47 b  7.62E-28 9.55E-27                                              2.89E-27                            6.29E-27                                              3.02E+30                                              3.91E-08                                                 8.262                                              -4.5      -2.4                                                      $\epsilon$   
J1327+3423   24.1 1.29E-19                      1.26E-25                                              5.23E-27                            1.57E-26                                                                                                                                                                                                                -5.1      -2.6                                                      $\epsilon$   
J1327-0755  373.4          B  25.00 b           1.01E-26                                              3.85E-27                            7.90E-27                                              2.59E+31                                              3.35E-07                                                                                                    -4.6      -2.4                                                      $\epsilon$   
J1337-6423  106.1 1.78E-20 A   5.94 b  1.86E-28 1.32E-26                                              3.08E-27                            6.68E-27                                              6.44E+31                                              8.33E-07                                                35.835                                              -4.2      -2.1                                                      $\delta$     
J1400-1431  324.2 9.00E-23 A   0.27 n  5.10E-28 8.23E-27                                              3.88E-27                            8.31E-27                                              3.90E+29                                              5.05E-09                                                16.291                                              -4.6      -2.3                                                      $\epsilon$   
J1411+2551   16.0 8.94E-20 A   1.13 b  8.53E-28 9.70E-25                                              1.65E-26                            3.18E-26                                              2.56E+33                                              3.32E-05                                                37.254                                              -9.3      -2.7                                                      $\epsilon$   
J1412+7922   16.9 3.29E-15     2.00 o  9.51E-26 1.21E-24          1.40E-24          1.50E-24          1.16E-26          1.20E-26          2.47E-26          2.40E-26          2.20E-26          3.16E+33          3.07E+33          2.82E+33          4.09E-05          3.98E-05          3.65E-05             0.260             0.252             0.231          -8.7      -2.7       0.66        0.07        0.66        0.32       $\zeta$      
J1420-5625   29.3 6.75E-20     1.33 b  8.54E-28 6.00E-26                                              4.10E-27                            1.13E-26                                              3.20E+32                                              4.14E-06                                                13.247                                              -5.1      -2.7                                                      $\delta$     
J1421-4409  156.6 6.04E-21 A   2.08 b  3.76E-28 1.03E-26                                              2.76E-27                            6.62E-27                                              1.03E+31                                              1.33E-07                                                17.580                                              -4.3      -2.2                                                      $\delta$     
J1431-4715  497.0 1.13E-20 A   1.53 p  1.25E-27 1.50E-26                                              6.20E-27                            1.57E-26                                              1.78E+30                                              2.30E-08                                                12.552                                              -4.4      -2.2                                                      $\delta$     
J1431-5740  243.3 6.42E-21     3.55 b  2.84E-28 9.74E-27                                              3.06E-27                            6.71E-27                                              7.36E+30                                              9.52E-08                                                23.644                                              -4.4      -2.4                                                      $\delta$     
J1435-6100  107.0 2.45E-20     2.81 b  4.64E-28 8.18E-27                                              3.56E-27                            8.01E-27                                              3.60E+31                                              4.66E-07                                                17.280                                              -3.9      -1.8                                                      $\delta$     
J1439-5501   34.9 1.42E-19     0.65 b  2.74E-27 3.55E-26                                              4.93E-27                            1.04E-26                                              1.02E+32                                              1.32E-06                                                 3.788                                              -5.1      -2.3                                                      $\delta$     
J1446-4701  455.6 9.60E-21 A   1.50 f  1.12E-27 1.12E-26                                              5.55E-27                            1.20E-26                                              1.59E+30                                              2.05E-08                                                10.684                                              -4.3      -2.2                                                      $\delta$     
J1453+1902  172.6 9.15E-21 A   1.27 b  7.99E-28 1.31E-26                                              4.60E-27                            8.04E-27                                              6.25E+30                                              8.09E-08                                                10.063                                              -4.1      -2.7                                                      $\epsilon$   
J1455-3330  125.2 2.27E-20 A   1.01 q  1.34E-27 9.18E-27                                              2.60E-27                            5.45E-27                                              6.41E+30                                              8.30E-08                                                 4.051                                              -4.3      -2.3                                                      $\epsilon$   
J1502-6752   37.4 2.17E-19 A   7.73 b  2.97E-28 3.09E-26                                              3.07E-27                            7.01E-27                                              7.08E+32                                              9.16E-06                                                23.578                                              -5.6      -2.6                                                      $\delta$     
J1513-2550  471.9 2.16E-20     3.96 b  6.51E-28 1.60E-26                                              5.93E-27                            1.25E-26                                              4.04E+30                                              5.24E-08                                                19.145                                              -3.9      -2.3                                                      $\epsilon$   
J1514-4946  278.6 1.14E-20 A   0.91 b  1.58E-27 1.16E-26                                              3.34E-27                            1.04E-26                                              2.24E+30                                              2.89E-08                                                 6.599                                              -4.2      -2.2                                                      $\delta$     
J1518+0204A 180.1 4.40E-20 C   8.00 r  2.84E-28 9.00E-27                                              4.87E-27                            9.73E-27                                              4.38E+31                                              5.68E-07                                                34.281                                              -5.1      -2.2                                                      $\epsilon$   
J1518+4904   24.4 2.32E-20 A   0.96 b  6.29E-28 1.21E-25                                              4.51E-27                            9.43E-27                                              2.78E+32                                              3.60E-06                                                14.979                                              -5.0      -3.0                                                      $\epsilon$   
J1525-5545   88.0 1.31E-19     3.14 b  8.74E-28 1.05E-26                                              2.41E-27                            8.94E-27                                              6.61E+31                                              8.56E-07                                                10.228                                              -4.5      -1.8                                                      $\delta$     
J1528-3146   16.4 2.49E-19     0.77 b  2.11E-27 9.99E-25                                              8.56E-27                            1.82E-26                                              9.52E+32                                              1.23E-05                                                 8.633                                              -9.6      -2.9                                                      $\epsilon$   
J1529-3828  117.8 2.70E-20     4.30 b  3.35E-28 1.07E-26                                              2.68E-27                            7.02E-27                                              3.97E+31                                              5.13E-07                                                20.947                                              -4.3      -2.1                                                      $\delta$     
J1536-4948  324.7 2.06E-20 A   0.98 b  2.14E-27 9.37E-27                                              4.66E-27                            9.65E-27                                              1.64E+30                                              2.12E-08                                                 4.520                                              -4.3      -2.2                                                      $\delta$     
J1537+1155   26.4 2.36E-18 A   1.05 s  6.05E-27 7.59E-26                                              6.59E-27                            1.18E-26                                              3.27E+32                                              4.23E-06                                                 1.957                                              -5.0      -2.7                                                      $\epsilon$   
J1537-5312  144.4 1.59E-20     3.05 b  4.00E-28 1.17E-26                                              2.05E-27                            4.50E-27                                              1.20E+31                                              1.56E-07                                                11.256                                              -4.4      -2.4                                                      $\delta$     
J1543-5149  486.2 1.59E-20 A   1.15 b  1.95E-27 1.46E-26                                              4.63E-27                            1.12E-26                                              9.93E+29                                              1.29E-08                                                 5.732                                              -4.5      -2.4                                                      $\delta$     
J1544+4937  463.1 2.93E-21     2.99 b  3.14E-28 1.48E-26                                              7.09E-27                            1.51E-26                                              3.84E+30                                              4.97E-08                                                48.000                                              -4.0      -2.0                                                      $\epsilon$   
J1545-4550  279.7 5.25E-20     2.20 f  1.40E-27 1.03E-26                                              3.07E-27                            6.69E-27                                              3.44E+30                                              4.45E-08                                                 4.763                                              -4.5      -2.4                                                      $\delta$     
J1547-5709  233.0 7.45E-21     2.69 b  3.94E-28 7.21E-27                                              3.05E-27                            7.93E-27                                              7.19E+30                                              9.30E-08                                                20.100                                              -4.5      -2.3                                                      $\delta$     
J1551-0658  141.0 2.01E-20     1.32 b  1.02E-27 8.86E-27                                              2.68E-27                            5.70E-27                                              6.94E+30                                              8.99E-08                                                 5.563                                              -4.3      -2.3                                                      $\gamma$     
J1600-3053  277.9 7.95E-21 A   3.00 f  3.99E-28 1.26E-26                                              3.86E-27                            8.30E-27                                              5.89E+30                                              7.62E-08                                                20.769                                              -4.1      -2.3                                                      $\epsilon$   
J1603-7202   67.4 1.71E-20 A   3.40 f  2.54E-28 1.29E-26                                              2.51E-27                            5.16E-27                                              7.06E+31                                              9.14E-07                                                20.286                                              -4.6      -2.3                                                      $\delta$     
J1614-2230  317.4 3.71E-21 A   0.70 q  1.25E-27 1.20E-26                                              4.56E-27                            9.91E-27                                              1.26E+30                                              1.63E-08                                                 7.924                                              -4.2      -2.2                                                      $\epsilon$   
J1618-3921   83.4 5.41E-20     5.52 b  3.11E-28 2.08E-26                                              2.13E-27                            5.24E-27                                              7.58E+31                                              9.81E-07                                                16.861                                              -3.6      -2.2                                                      $\epsilon$   
J1618-4624  168.6 3.10E-21     3.04 b  1.91E-28 1.32E-26                                              2.64E-27                            6.86E-27                                              1.34E+31                                              1.74E-07                                                35.852                                              -4.4      -2.4                                                      $\delta$     
J1622-6617   42.3 5.06E-20 A   4.05 b  2.92E-28 2.88E-26                                              2.47E-27                            5.74E-27                                              2.37E+32                                              3.07E-06                                                19.697                                              -5.2      -2.6                                                      $\delta$     
J1623-2631   90.3 8.77E-20 C   1.80 t  1.26E-27 1.96E-26                                              4.84E-27                            1.08E-26                                              4.37E+31                                              5.65E-07                                                 8.583                                              -3.2      -1.5                                                      $\epsilon$   
J1628-3205  311.4          B   1.23 b           1.19E-26                                              3.11E-27                            8.88E-27                                              2.05E+30                                              2.65E-08                                                                                                    -4.3      -2.4                                                      $\delta$     
J1629-6902  166.6 1.00E-20     0.96 b  1.08E-27 9.70E-27                                              3.16E-27                            6.47E-27                                              4.09E+30                                              5.30E-08                                                 5.979                                              -4.4      -2.4                                                      $\delta$     
J1630+3734  301.4 8.49E-21 A   1.19 b  1.09E-27 1.07E-26                                              3.01E-27                            8.63E-27                                              2.06E+30                                              2.67E-08                                                 7.935                                              -4.4      -2.3                                                      $\alpha$     
J1640+2224  316.1 1.27E-21 A   1.52 u  3.37E-28 1.23E-26                                              3.55E-27                            7.45E-27                                              2.06E+30                                              2.67E-08                                                22.099                                              -4.3      -2.4                                                      $\epsilon$   
J1641+3627A  96.4 8.22E-20 C   7.10 r  3.20E-28 1.10E-26                                              2.28E-27                            5.51E-27                                              7.70E+31                                              9.96E-07                                                17.233                                              -4.5      -2.3                                                      $\alpha$     
J1643-1224  216.4 1.77E-20 A   1.20 f  1.32E-27 9.86E-27                                              4.78E-27                            9.65E-27                                              4.52E+30                                              5.85E-08                                                 7.333                                              -3.8      -1.8                                                      $\epsilon$   
J1652-4838  264.2 1.13E-20                      9.99E-27                                              4.48E-27                            9.86E-27                                                                                                                                                                                                                -4.1      -2.1                                                      $\delta$     
J1653-2054  242.2 1.12E-20     2.63 b  5.03E-28 8.82E-27                                              2.76E-27                            6.62E-27                                              5.43E+30                                              7.03E-08                                                13.152                                              -4.5      -2.4                                                      $\delta$     
J1658-5324  410.0 1.09E-20 A   0.88 b  1.94E-27 9.75E-27                                              3.68E-27                            8.30E-27                                              7.94E+29                                              1.03E-08                                                 4.282                                              -4.6      -2.5                                                      $\delta$     
J1705-1903  403.2 2.12E-20     2.40 b  9.84E-28 1.14E-26                                              4.32E-27                            9.88E-27                                              2.66E+30                                              3.44E-08                                                10.039                                              -4.5      -2.4                                                      $\delta$     
J1708-3506  222.0 8.55E-21 A   3.32 b  3.35E-28 9.88E-27                                              2.58E-27                            5.70E-27                                              7.01E+30                                              9.08E-08                                                17.022                                              -4.4      -2.4                                                      $\epsilon$   
J1709+2313  215.9 1.26E-21 A   2.18 b  1.93E-28 1.65E-26                                              3.89E-27                            8.09E-27                                              6.91E+30                                              8.94E-08                                                41.885                                              -3.7      -2.1                                                      $\epsilon$   
J1713+0747  218.8 7.76E-21 A   1.00 f  1.05E-27 9.05E-27                                              3.28E-27                            6.88E-27                                              2.62E+30                                              3.40E-08                                                 6.544                                              -4.4      -2.3                                                      $\epsilon$   
J1719-1438  172.7 7.30E-21 A   0.34 b  2.65E-27 1.04E-26                                              3.21E-27                            7.19E-27                                              1.50E+30                                              1.94E-08                                                 2.710                                              -4.8      -2.8                                                      $\epsilon$   
J1721-2457  286.0          B   1.36 b           1.15E-26                                              3.74E-27                            7.64E-27                                              2.33E+30                                              3.02E-08                                                                                                    -4.4      -2.3                                                      $\epsilon$   
J1727-2946   36.9 2.41E-19 A   1.88 b  1.28E-27 4.48E-26                                              2.47E-27                            6.59E-27                                              1.66E+32                                              2.15E-06                                                 5.149                                              -4.9      -2.7                                                      $\delta$     
J1729-2117   15.1 1.72E-19     0.97 b  1.33E-27 1.54E-24                                              1.49E-26                            3.13E-26                                              2.44E+33                                              3.16E-05                                                23.434                                              -9.2      -2.7                                                      $\gamma$     
J1730-2304  123.1 1.14E-20 A   0.47 f  2.03E-27 8.82E-27                                              2.33E-27                            5.00E-27                                              2.83E+30                                              3.67E-08                                                 2.463                                              -4.6      -2.3                                                      $\epsilon$   
J1731-1847  426.5 2.25E-20 A   4.78 b  5.23E-28 1.30E-26                                              3.93E-27                            8.65E-27                                              4.15E+30                                              5.38E-08                                                16.541                                              -4.5      -2.5                                                      $\epsilon$   
J1732-5049  188.2 1.12E-20 A   1.88 b  6.23E-28 1.32E-26                                              2.33E-27                            6.68E-27                                              6.46E+30                                              8.36E-08                                                10.713                                              -3.7      -2.3                                                      $\delta$     
J1737-0811  239.5 7.93E-21     0.21 b  5.40E-27 1.22E-26                                              5.29E-27                            1.16E-26                                              7.60E+29                                              9.84E-09                                                 2.148                                              -3.5      -1.8                                                      $\delta$     
J1738+0333  170.9 2.21E-20 A   1.47 v  1.07E-27 8.48E-27                                              2.26E-27                            4.84E-27                                              4.45E+30                                              5.76E-08                                                 4.535                                              -5.0      -2.9                                                      $\epsilon$   
J1741+1351  266.9 2.88E-20 A   1.08 w  2.08E-27 1.13E-26                                              3.02E-27                            6.62E-27                                              1.83E+30                                              2.36E-08                                                 3.180                                              -4.2      -2.4                                                      $\epsilon$   
J1744-1134  245.4 7.16E-21 A   0.41 f  2.61E-27 9.51E-27                                              4.86E-27                            9.77E-27                                              1.21E+30                                              1.57E-08                                                 3.746                                              -4.1      -2.1                                                      $\epsilon$   
J1745+1017  377.1 2.18E-21 A   1.21 b  6.02E-28 9.24E-27                                              3.82E-27                            8.29E-27                                              1.29E+30                                              1.67E-08                                                13.768                                              -4.6      -2.4                                                      $\epsilon$   
J1745-0952   51.6 8.61E-20 A   0.23 b  7.52E-27 1.52E-26          2.10E-26                            2.24E-27          1.00E-27          4.72E-27          3.70E-27                            7.32E+30          5.74E+30                            9.47E-08          7.42E-08                               0.627             0.492                            -5.1      -2.5                               0.90        0.60       $\epsilon$   
J1747-4036  607.7 1.10E-20 A   7.15 b  2.92E-28 1.58E-26                                              4.89E-27                            1.12E-26                                              3.98E+30                                              5.15E-08                                                38.462                                              -4.5      -2.5                                                      $\delta$     
J1748-2446A  86.5 9.16E-20 C   6.90 r  3.29E-28 1.21E-26                                              3.66E-27                            7.10E-27                                              1.20E+32                                              1.55E-06                                                21.582                                              -4.3      -2.0                                                      $\gamma$     
J1748-3009  103.3          B   5.05 b           1.03E-26                                              2.21E-27                            7.45E-27                                              6.45E+31                                              8.35E-07                                                                                                    -4.4      -2.1                                                      $\gamma$     
J1750-2536   28.8 1.45E-19     3.22 b  5.11E-28 5.51E-26                                              5.96E-27                            1.06E-26                                              7.55E+32                                              9.77E-06                                                20.793                                              -5.2      -2.7                                                      $\gamma$     
J1751-2857  255.4 1.01E-20 A   1.09 b  1.19E-27 1.55E-26                                              8.69E-27                            1.99E-26                                              6.07E+30                                              7.86E-08                                                16.761                                              -3.4      -1.7                                                      $\epsilon$   
J1753-1914   15.9 2.02E-18     2.92 b  1.57E-27 1.27E-24                                              1.19E-26                            2.61E-26                                              5.50E+33                                              7.12E-05                                                16.623                                              -9.4      -3.0                                                      $\gamma$     
J1753-2240   10.5 9.70E-19     3.23 b  7.97E-28 1.29E-23                                              5.67E-26                            1.19E-25                                              6.36E+34                                              8.24E-04                                               149.453                                              -8.3      -2.6                                                      $\gamma$     
J1755-3716   78.2 3.11E-20     8.18 b  1.54E-28 1.34E-26                                              2.94E-27                            5.78E-27                                              1.41E+32                                              1.83E-06                                                37.587                                              -4.4      -2.2                                                      $\delta$     
J1756-2251   35.1 1.02E-18 A   0.73 x  6.60E-27 3.90E-26          4.40E-26                            2.78E-27          1.10E-27          6.13E-27          3.70E-27                            6.62E+31          4.00E+31                            8.57E-07          5.17E-07                               0.929             0.561                            -5.3      -2.7                               0.92        0.34       $\epsilon$   
J1757-1854   46.5 2.63E-18    19.56 b  4.56E-28 1.72E-26                                              2.71E-27                            7.11E-27                                              1.17E+33                                              1.52E-05                                                15.583                                              -5.1      -2.3                                                      $\delta$     
J1757-5322  112.7 2.63E-20     0.94 b  1.47E-27 9.34E-27                                              5.33E-27                            9.02E-27                                              1.23E+31                                              1.59E-07                                                 6.138                                              -3.6      -1.8                                                      $\delta$     
J1801-1417  275.9 3.76E-21 A   1.10 b  7.43E-28 7.38E-27                                              3.21E-27                            6.88E-27                                              1.82E+30                                              2.36E-08                                                 9.258                                              -4.6      -2.3                                                      $\epsilon$   
J1801-3210  134.2          B   6.11 b           8.55E-27                                              4.67E-27                            1.18E-26                                              7.32E+31                                              9.48E-07                                                                                                    -3.7      -1.5                                                      $\delta$     
J1802-2124   79.1 7.12E-20 A   0.76 i  2.52E-27 9.51E-27                                              2.16E-27                            4.94E-27                                              1.10E+31                                              1.42E-07                                                 1.962                                              -4.8      -2.3                                                      $\epsilon$   
J1804-0735   43.3 1.83E-19 C   7.80 r  2.91E-28 2.19E-26                                              6.85E-27                            1.80E-26                                              1.37E+33                                              1.77E-05                                                61.721                                              -4.6      -1.2                                                      $\gamma$     
J1804-2717  107.0 3.48E-20 A   0.81 b  1.93E-27 8.00E-27                                              2.64E-27                            5.87E-27                                              7.54E+30                                              9.76E-08                                                 3.037                                              -4.3      -2.2                                                      $\epsilon$   
J1804-2858  669.9          B   8.19 b           1.53E-26                                              7.32E-27                            1.80E-26                                              5.99E+30                                              7.75E-08                                                                                                    -4.5      -2.2                                                      $\delta$     
J1807-2459A 326.9 2.42E-20 C   3.00 r  7.57E-28 7.70E-27                                              5.88E-27                            1.23E-26                                              6.29E+30                                              8.15E-08                                                16.211                                              -4.1      -1.7                                                      $\gamma$     
J1809-1917   12.1 2.55E-14 A   3.27 b  1.37E-25 7.49E-24          7.00E-24          7.50E-24          4.55E-26          6.30E-26          9.00E-26          1.30E-25          9.80E-26          3.68E+34          5.32E+34          4.01E+34          4.76E-04          6.88E-04          5.19E-04             0.656             0.948             0.715          -8.2      -2.1       0.52        0.40        0.11        0.37       $\gamma$     
J1810+1744  601.4 4.36E-21     2.36 b  5.53E-28 1.42E-26                                              6.19E-27                            1.47E-26                                              1.76E+30                                              2.27E-08                                                26.638                                              -4.5      -2.3                                                      $\gamma$     
J1810-2005   30.5 5.33E-20 A   3.51 b  2.92E-28 3.92E-26                                              3.87E-27                            9.17E-27                                              6.34E+32                                              8.21E-06                                                31.366                                              -5.6      -2.8                                                      $\delta$     
J1811-2405  375.9 1.33E-20 A   1.83 b  9.86E-28 1.28E-26                                              7.51E-27                            1.47E-26                                              3.48E+30                                              4.50E-08                                                14.910                                              -3.8      -1.9                                                      $\epsilon$   
J1813-1749   22.4 1.27E-13 A   6.20 y  2.19E-25 1.95E-25          1.90E-25          2.20E-25          7.67E-27          3.60E-27          1.53E-26          7.20E-27          9.90E-27          3.48E+33          1.63E+33          2.24E+33          4.50E-05          2.11E-05          2.91E-05             0.070             0.033             0.045          -4.7      -2.5       0.94        0.79        0.87        0.42       $\zeta$      
J1813-2621  225.7          B   3.16 b           1.39E-26                                              2.57E-27                            6.00E-27                                              6.80E+30                                              8.80E-08                                                                                                    -4.0      -2.4                                                      $\gamma$     
J1821+0155   29.6 2.90E-20     1.72 b  4.34E-28 5.11E-26                                              4.07E-27                            1.15E-26                                              4.11E+32                                              5.33E-06                                                26.408                                              -5.5      -2.8                                                      $\alpha$     
J1823-3021A 183.8 4.31E-20 C   7.90 r  2.87E-28 1.23E-26                                              2.66E-27                            5.69E-27                                              2.43E+31                                              3.15E-07                                                19.816                                              -4.2      -2.3                                                      $\epsilon$   
J1824-2452A 327.4 2.42E-20 C   5.50 z  4.13E-28 1.06E-26                                              6.63E-27                            1.71E-26                                              1.61E+31                                              2.08E-07                                                41.495                                              -4.0      -1.7                                                      $\gamma$     
J1825-0319  219.6 6.80E-21     3.86 b  2.55E-28 9.46E-27                                              4.08E-27                            9.48E-27                                              1.39E+31                                              1.80E-07                                                37.150                                              -4.1      -2.0                                                      $\delta$     
J1826-2415  213.0 1.74E-20     2.73 b  5.67E-28 8.51E-27                                              5.77E-27                            1.19E-26                                              1.31E+31                                              1.69E-07                                                20.918                                              -3.6      -1.5                                                      $\delta$     
J1828-1101   13.9 1.48E-14     4.77 b  7.67E-26 3.28E-24          4.10E-24          8.70E-24          1.92E-26          1.40E-26          4.23E-26          2.30E-26          4.30E-26          1.91E+34          1.04E+34          1.94E+34          2.47E-04          1.35E-04          2.52E-04             0.551             0.300             0.561          -8.9      -2.6       0.71        0.29        0.89        0.76       $\gamma$     
J1829+2456   24.4 5.25E-20     0.92 b  9.97E-28 1.03E-25                                              5.27E-27                            1.11E-26                                              3.12E+32                                              4.04E-06                                                11.132                                              -5.2      -2.8                                                      $\alpha$     
J1832-0836  367.8          B   1.60 f           9.76E-27                                              3.82E-27                            8.30E-27                                              1.79E+30                                              2.32E-08                                                                                                    -4.8      -2.4                                                      $\epsilon$   
J1833-0827   11.7 9.18E-15 A   4.50 j  5.88E-26 6.35E-24                                              4.65E-26                            9.25E-26                                              5.53E+34                                              7.16E-04                                                 1.574                                              -8.1      -2.1                                                      $\eta$       
J1835-0114  195.5 7.00E-21     3.45 b  2.73E-28 1.80E-26                                              3.15E-27                            5.64E-27                                              9.31E+30                                              1.20E-07                                                20.632                                              -1.7      -2.5                                                      $\delta$     
J1838-0655   14.2 4.92E-14     6.60 aa 1.02E-25 3.36E-24          2.10E-24          3.10E-24          1.56E-26          6.30E-26          3.71E-26          1.00E-25          4.10E-26          2.22E+34          6.00E+34          2.46E+34          2.88E-04          7.76E-04          3.18E-04             0.363             0.979             0.401          -8.7      -2.7       0.68        0.26        0.96        0.67       $\zeta$      
J1840-0643   28.1 9.54E-20     4.99 b  2.65E-28 5.12E-26                                              8.14E-27                            1.77E-26                                              2.05E+33                                              2.65E-05                                                66.964                                              -4.0      -2.0                                                      $\gamma$     
J1841+0130   33.6 8.17E-18     4.23 b  3.16E-27 3.58E-26                                              3.32E-27                            7.36E-27                                              5.04E+32                                              6.53E-06                                                 2.331                                              -5.1      -2.6                                                      $\gamma$     
J1843-1113  541.8 9.34E-21 A   1.26 i  1.44E-27 1.06E-26                                              6.41E-27                            1.33E-26                                              1.04E+30                                              1.35E-08                                                 9.246                                              -4.5      -2.3                                                      $\epsilon$   
J1843-1448  182.8          B   3.47 b           1.25E-26                                              6.00E-27                            1.32E-26                                              2.50E+31                                              3.24E-07                                                                                                    -3.0      -1.2                                                      $\delta$     
J1849-0001   26.0 1.42E-14     7.00 bb 6.99E-26 7.29E-26          3.40E-26          1.50E-25          5.03E-27          9.30E-27          1.03E-26          1.90E-26          1.60E-26          1.95E+33          3.61E+33          3.04E+33          2.52E-05          4.67E-05          3.93E-05             0.147             0.272             0.229          -5.3      -2.7       0.42        0.37        0.13        0.92       $\zeta$      
J1853+1303  244.4 8.63E-21 A   1.32 b  8.88E-28 9.34E-27                                              4.47E-27                            1.01E-26                                              4.09E+30                                              5.30E-08                                                11.424                                              -4.1      -2.1                                                      $\epsilon$   
J1856+0245   12.4 6.21E-14     6.32 b  1.12E-25 6.17E-24          1.20E-23          7.90E-24          2.23E-26          1.90E-26          5.15E-26          4.60E-26          1.00E-25          3.89E+34          3.48E+34          7.56E+34          5.04E-04          4.50E-04          9.78E-04             0.461             0.411             0.894          -8.6      -2.7       0.27        0.09        0.82        0.07       $\gamma$     
J1857+0943  186.5 1.73E-20 A   1.18 f  1.23E-27 1.01E-26                                              3.25E-27                            6.64E-27                                              4.12E+30                                              5.33E-08                                                 5.417                                              -4.3      -2.2                                                      $\epsilon$   
J1858-2216  419.5 3.80E-21     0.92 b  1.11E-27 1.02E-26                                              3.63E-27                            7.78E-27                                              7.44E+29                                              9.63E-09                                                 7.039                                              -4.7      -2.4                                                      $\delta$     
J1902-5105  573.9 8.67E-21 A   1.65 b  1.09E-27 1.29E-26                                              7.06E-27                            1.42E-26                                              1.29E+30                                              1.67E-08                                                12.951                                              -4.5      -2.3                                                      $\eta$       
J1903+0327  465.1 1.87E-20 A   6.12 b  3.88E-28 1.60E-26                                              5.48E-27                            1.04E-26                                              5.40E+30                                              6.98E-08                                                26.872                                              -4.2      -2.4                                                      $\epsilon$   
J1903-7051  277.9 7.65E-21 A   0.93 b  1.26E-27 8.96E-27                                              5.93E-27                            1.06E-26                                              2.33E+30                                              3.02E-08                                                 8.384                                              -4.0      -2.0                                                      $\delta$     
J1904+0412   14.1 1.10E-19     4.58 b  2.19E-28 2.55E-24                                              2.16E-26                            4.49E-26                                              1.90E+34                                              2.46E-04                                               204.938                                              -9.0      -2.6                                                      $\gamma$     
J1905+0400  264.2 4.19E-21 A   1.06 b  7.98E-28 1.30E-26                                              2.59E-27                            6.47E-27                                              1.80E+30                                              2.33E-08                                                 8.108                                              -4.1      -2.5                                                      $\gamma$     
J1909-3744  339.3 2.65E-21 A   1.15 f  6.64E-28 1.08E-26                                              5.70E-27                            1.17E-26                                              2.13E+30                                              2.76E-08                                                17.577                                              -4.4      -2.1                                                      $\delta$     
J1910+1256  200.7 8.85E-21 A   1.50 b  7.18E-28 2.58E-26                                              4.98E-27                            1.02E-26                                              6.95E+30                                              9.00E-08                                                14.259                                              -2.5      -2.0                                                      $\epsilon$   
J1911+1347  216.2 1.67E-20 A   1.36 b  1.12E-27 9.32E-27                                              2.62E-27                            5.65E-27                                              3.02E+30                                              3.90E-08                                                 5.028                                              -4.6      -2.4                                                      $\epsilon$   
J1911-1114  275.8 1.12E-20 A   1.07 b  1.32E-27 9.15E-27                                              3.04E-27                            6.39E-27                                              1.64E+30                                              2.13E-08                                                 4.827                                              -4.6      -2.4                                                      $\epsilon$   
J1913+1011   27.8 3.37E-15     4.61 b  5.35E-26 8.27E-26          8.70E-26          1.10E-25          1.01E-26          1.00E-26          2.41E-26          2.20E-26          1.30E-26          2.62E+33          2.39E+33          1.41E+33          3.39E-05          3.09E-05          1.83E-05             0.450             0.411             0.243          -4.0      -1.5       0.44        0.50        0.08        0.53       $\gamma$     
J1914+0659   54.0 3.10E-20     8.47 b  1.23E-28 1.79E-26                                              2.79E-27                            5.89E-27                                              3.12E+32                                              4.04E-06                                                47.808                                              -5.0      -2.4                                                      $\gamma$     
J1915+1606   16.9 8.64E-18 A   5.25 b  1.86E-27 6.07E-25                                              1.59E-26                            3.30E-26                                              1.10E+34                                              1.43E-04                                                17.754                                              -8.4      -1.8                                                      $\gamma$     
J1918-0642  130.8 2.36E-20 A   1.10 a  1.29E-27 8.84E-27                                              4.82E-27                            9.97E-27                                              1.17E+31                                              1.52E-07                                                 7.747                                              -3.8      -1.4                                                      $\epsilon$   
J1923+2515  264.0 7.02E-21 A   1.20 b  9.14E-28 1.09E-26                                              2.80E-27                            6.50E-27                                              2.05E+30                                              2.65E-08                                                 7.110                                              -4.4      -2.5                                                      $\alpha$     
J1925+1720   13.2 1.05E-14     5.06 b  5.93E-26 3.96E-24          6.00E-24          3.70E-24          1.64E-26          2.20E-26          3.72E-26          4.30E-26          3.70E-26          1.97E+34          2.28E+34          1.96E+34          2.55E-04          2.95E-04          2.53E-04             0.628             0.725             0.624          -8.9      -2.9       0.93        0.72        0.73        0.10       $\gamma$     
J1928+1746   14.5 1.32E-14     4.34 b  8.15E-26 1.13E-24          7.80E-25          3.50E-24          1.58E-26          2.10E-26          3.43E-26          4.30E-26          3.30E-26          1.28E+34          1.61E+34          1.24E+34          1.66E-04          2.08E-04          1.60E-04             0.421             0.528             0.405          -9.3      -3.1       0.86        0.02        0.55        0.90       $\gamma$     
J1933-6211  282.2 2.94E-21 A   0.65 b  1.13E-27 1.29E-26                                              3.06E-27                            6.19E-27                                              9.22E+29                                              1.19E-08                                                 5.470                                              -4.1      -2.5                                                      $\delta$     
J1935+2025   12.5 6.08E-14     4.60 b  1.53E-25 3.36E-24          1.20E-23          3.90E-24          2.46E-26          4.20E-26          5.32E-26          8.50E-26          6.40E-26          2.87E+34          4.59E+34          3.45E+34          3.71E-04          5.94E-04          4.47E-04             0.348             0.557             0.419          -9.1      -2.6       0.68        0.90        0.43        1.00       $\gamma$     
J1939+2134  641.9 1.06E-19 A   4.80 f  1.38E-27 1.79E-26                                              1.55E-26                            2.20E-26                                              4.67E+30                                              6.05E-08                                                15.870                                              -2.8      -2.0                                                      $\gamma$     
J1943+2210  196.7 8.79E-21     6.77 b  1.57E-28 9.91E-27                                              2.25E-27                            5.83E-27                                              1.87E+31                                              2.42E-07                                                37.265                                              -4.5      -2.4                                                      $\gamma$     
J1944+0907  192.9 6.47E-21 A   1.22 b  7.40E-28 9.26E-27                                              2.94E-27                            6.17E-27                                              3.69E+30                                              4.78E-08                                                 8.338                                              -4.4      -2.4                                                      $\epsilon$   
J1946+3417  315.4 1.00E-21 A   6.94 b  6.53E-29 7.81E-27                                              5.54E-27                            1.15E-26                                              1.47E+31                                              1.90E-07                                               176.864                                              -4.2      -2.0                                                      $\epsilon$   
J1946-5403  368.9 2.72E-21     1.15 b  7.04E-28 9.87E-27                                              5.39E-27                            1.20E-26                                              1.85E+30                                              2.39E-08                                                17.037                                              -4.2      -2.1                                                      $\delta$     
J1949+3106   76.1 9.29E-20 A   7.47 b  2.87E-28 1.22E-26                                              3.90E-27                            7.79E-27                                              1.84E+32                                              2.38E-06                                                27.143                                              -4.4      -2.1                                                      $\epsilon$   
J1950+2414  232.3 2.00E-20 A   7.27 b  2.39E-28 1.15E-26                                              5.08E-27                            9.09E-27                                              2.24E+31                                              2.90E-07                                                38.074                                              -3.7      -2.2                                                      $\gamma$     
J1952+3252   25.3 5.85E-15 A   3.00 j  1.03E-25 1.03E-25 9.76E-26 1.00E-25          1.10E-25 1.10E-25 8.13E-27 8.13E-27 1.60E-26          1.79E-26 1.63E-26 3.00E-26          2.20E-26 2.10E-26 1.54E+33 1.39E+33 2.57E+33          1.88E+33 1.80E+33 1.99E-05 1.80E-05 3.33E-05          2.44E-05 2.33E-05    0.173    0.157    0.290             0.213    0.203 -4.7 -4.6 -2.1 -2.2  0.30  0.30  0.79  0.79  0.16        0.54       $\alpha$     
J1955+2527  205.2 1.12E-20 A   8.18 b  1.49E-28 1.10E-26                                              4.76E-27                            9.78E-27                                              3.47E+31                                              4.49E-07                                                65.493                                              -3.5      -1.6                                                      $\epsilon$   
J1955+2908  163.0 3.10E-20 A   6.30 b  2.88E-28 8.71E-27                                              2.52E-27                            5.52E-27                                              2.39E+31                                              3.09E-07                                                19.191                                              -4.6      -2.5                                                      $\epsilon$   
J1959+2048  622.1 1.19E-20 A   1.40 cc 1.57E-27 1.76E-26                                              6.94E-27                            1.31E-26                                              8.66E+29                                              1.12E-08                                                 8.347                                              -4.2      -2.4                                                      $\epsilon$   
J2007+2722   40.8 9.61E-19     7.10 b  7.11E-28 1.84E-26                                              7.93E-27                            1.60E-26                                              1.25E+33                                              1.62E-05                                                22.530                                              -4.1      -1.8                                                      $\gamma$     
J2010-1323  191.5 3.03E-21 A   1.16 b  5.29E-28 1.13E-26                                              7.35E-27                            1.44E-26                                              8.34E+30                                              1.08E-07                                                27.266                                              -2.6      -0.8                                                      $\epsilon$   
J2017+0603  345.3 8.04E-21 A   1.40 b  9.60E-28 1.14E-26                                              3.50E-27                            7.70E-27                                              1.65E+30                                              2.14E-08                                                 8.023                                              -5.2      -2.6                                                      $\epsilon$   
J2019+2425  254.2 1.59E-21 A   1.16 b  4.41E-28 7.53E-27                                              5.06E-27                            1.06E-26                                              3.49E+30                                              4.52E-08                                                24.073                                              -4.4      -2.1                                                      $\epsilon$   
J2022+2534  377.9 6.16E-21                      9.15E-27                                              5.22E-27                            1.46E-26                                                                                                                                                                                                                -4.6      -1.9                                                      $\epsilon$   
J2033+1734  168.1 8.41E-21 A   1.74 b  5.51E-28 1.02E-26                                              3.57E-27                            6.75E-27                                              7.59E+30                                              9.83E-08                                                12.247                                              -4.4      -2.4                                                      $\epsilon$   
J2039-3616  305.3 8.43E-21     1.70 b  7.63E-28 7.48E-27                                              4.89E-27                            1.01E-26                                              3.36E+30                                              4.34E-08                                                13.237                                              -4.3      -2.0                                                      $\epsilon$   
J2043+1711  420.2 4.14E-21 A   1.60 a  6.65E-28 1.64E-26                                              5.00E-27                            1.07E-26                                              1.77E+30                                              2.29E-08                                                16.103                                              -4.4      -2.4                                                      $\epsilon$   
J2043+2740   10.4 1.27E-15     1.48 b  6.26E-26 1.68E-23                                              7.94E-26                            1.64E-25                                              4.11E+34                                              5.32E-04                                                 2.625                                              -7.9      -2.4                                                      $\alpha$     
J2045+3633   31.6 5.93E-19 A   5.63 b  6.20E-28 5.22E-26                                              2.94E-27                            6.54E-27                                              6.75E+32                                              8.74E-06                                                10.548                                              -5.3      -2.8                                                      $\epsilon$   
J2047+1053  233.3 2.08E-20     2.79 b  6.36E-28 1.04E-26                                              3.50E-27                            7.06E-27                                              6.62E+30                                              8.57E-08                                                11.107                                              -4.2      -2.3                                                      $\gamma$     
J2051-0827  221.8 1.21E-20 A   1.47 b  8.99E-28 1.62E-26                                              2.52E-27                            5.70E-27                                              3.11E+30                                              4.03E-08                                                 6.341                                              -3.9      -2.5                                                      $\epsilon$   
J2053+4650   79.5 1.71E-19 A   3.81 b  7.81E-28 1.38E-26                                              2.37E-27                            5.27E-27                                              5.81E+31                                              7.52E-07                                                 6.752                                              -4.3      -2.2                                                      $\epsilon$   
J2055+3829  478.6 8.48E-22 A   4.59 b  1.12E-28 8.50E-27                                              5.58E-27                            1.19E-26                                              4.36E+30                                              5.64E-08                                               106.412                                              -4.7      -2.3                                                      $\epsilon$   
J2124-3358  202.8 8.01E-21 A   0.44 f  2.34E-27 1.06E-26                                              3.34E-27                            7.07E-27                                              1.38E+30                                              1.79E-08                                                 3.024                                              -4.1      -2.3                                                      $\epsilon$   
J2129-5721  268.4 1.93E-20 A   7.00 f  2.62E-28 1.01E-26                                              3.86E-27                            7.31E-27                                              1.30E+31                                              1.68E-07                                                27.856                                              -4.3      -2.3                                                      $\delta$     
J2144-5237  198.4 8.90E-21     1.66 b  6.46E-28 7.84E-27                                              3.64E-27                            6.94E-27                                              5.35E+30                                              6.92E-08                                                10.748                                              -4.5      -2.4                                                      $\delta$     
J2145-0750   62.3 2.69E-20 A   0.83 f  1.26E-27 1.92E-26                                              4.51E-27                            8.93E-27                                              3.49E+31                                              4.51E-07                                                 7.094                                              -4.0      -1.9                                                      $\epsilon$   
J2150-0326  284.8 8.16E-21                      9.60E-27                                              3.08E-27                            6.58E-27                                                                                                                                                                                                                -4.5      -2.4                                                      $\epsilon$   
J2205+6012  414.0 1.98E-20     3.53 b  6.53E-28 7.90E-27                                              6.09E-27                            1.27E-26                                              4.80E+30                                              6.21E-08                                                19.507                                              -4.2      -1.9                                                      $\epsilon$   
J2214+3000  320.6 1.29E-20 A   0.60 dd 2.74E-27 8.03E-27                                              3.91E-27                            8.32E-27                                              8.87E+29                                              1.15E-08                                                 3.037                                              -4.6      -2.3                                                      $\epsilon$   
J2222-0137   30.5 1.51E-20 A   0.27 ee 2.05E-27 5.13E-26                                              7.08E-27                            1.39E-26                                              7.29E+31                                              9.44E-07                                                 6.771                                              -5.0      -2.5                                                      $\epsilon$   
J2229+2643  335.8 1.45E-21 A   1.80 b  3.12E-28 2.00E-26                                              3.20E-27                            6.68E-27                                              1.95E+30                                              2.52E-08                                                21.376                                              -3.5      -2.5                                                      $\epsilon$   
J2229+6114   19.4 7.83E-14     3.00 ff 3.31E-25 4.08E-25 3.97E-25 3.20E-25 4.00E-25 4.30E-25 3.40E-25 8.08E-27 5.46E-27 8.00E-27 6.40E-27 1.71E-26 1.09E-26 1.60E-26 1.20E-26 1.30E-26 1.40E-26 2.50E+33 1.59E+33 2.34E+33 1.75E+33 1.90E+33 2.04E+33 3.24E-05 2.06E-05 3.02E-05 2.27E-05 2.46E-05 2.65E-05    0.052    0.033    0.048    0.036    0.039    0.042 -8.2 -5.2 -2.9 -3.0  0.85  0.85  0.72  0.72  0.74  0.52  0.78  0.52 $\alpha$     
J2234+0611  279.6 8.40E-21 A   1.50 a  8.24E-28 9.14E-27                                              3.59E-27                            7.61E-27                                              2.67E+30                                              3.45E-08                                                 9.237                                              -4.5      -2.4                                                      $\epsilon$   
J2234+0944  275.7 1.33E-20 A   0.80 a  1.93E-27 1.30E-26                                              4.20E-27                            8.58E-27                                              1.65E+30                                              2.13E-08                                                 4.441                                              -4.1      -2.2                                                      $\epsilon$   
J2235+1506   16.7 9.20E-20 A   1.54 b  6.50E-28 1.03E-24                                              8.80E-27                            1.92E-26                                              1.93E+33                                              2.49E-05                                                29.497                                              -9.5      -2.8                                                      $\alpha$     
J2236-5527  144.8 9.60E-21     2.05 b  4.63E-28 9.16E-27                                              3.13E-27                            5.39E-27                                              9.64E+30                                              1.25E-07                                                11.630                                              -4.2      -2.3                                                      $\delta$     
J2241-5236  457.3 5.08E-21 A   1.05 f  1.17E-27 1.33E-26                                              4.03E-27                            8.81E-27                                              8.08E+29                                              1.05E-08                                                 7.523                                              -4.6      -2.5                                                      $\delta$     
J2256-1024  435.8 1.00E-20 A   1.33 b  1.27E-27 1.48E-26                                              4.94E-27                            1.05E-26                                              1.34E+30                                              1.74E-08                                                 8.291                                              -4.2      -2.4                                                      $\epsilon$   
J2302+4442  192.6 1.37E-20 A   0.86 b  1.52E-27 7.05E-27                                              3.70E-27                            7.79E-27                                              3.29E+30                                              4.26E-08                                                 5.109                                              -4.2      -2.1                                                      $\epsilon$   
J2317+1439  290.3 2.69E-21 A   2.16 b  3.30E-28 8.70E-27                                              5.39E-27                            1.09E-26                                              5.09E+30                                              6.59E-08                                                32.956                                              -4.2      -2.0                                                      $\epsilon$   
J2322+2057  208.0 3.22E-21 A   1.01 b  6.54E-28 8.26E-27                                              2.88E-27                            6.25E-27                                              2.66E+30                                              3.45E-08                                                 9.557                                              -4.4      -2.3                                                      $\epsilon$   
J2322-2650  288.8 4.09E-22 A   0.23 gg 1.21E-27 9.47E-27                                              4.82E-27                            1.13E-26                                              5.67E+29                                              7.35E-09                                                 9.342                                              -4.2      -2.0                                                      $\delta$     

